Stellar populations of the globular cluster NGC 5053 investigated using AstroSat-Ultra Violet Imaging Telescope

Globular clusters being old and densely packed serve as ideal laboratories to test stellar evolution theories. Although there is enormous literature on globular clusters in optical bands, studies in the ultraviolet (UV) regime are sparse. In this work, we study the stellar populations of a metal poor and a rather dispersed globular cluster, NGC 5053, using the UV instrument of AstroSat, namely the Ultra Violet Imaging Telescope in three far-UV (F154W, F169M, F172M) and three near-UV (N219M, N245M, N263M) filters. Photometry was carried out on these images to construct a catalogue of UV stars, of which the cluster members were identified using Gaia EDR3 catalogue. UV and optical CMDs help us locate known stellar populations such as BHB stars, RR-Lyrae stars, RHB stars, BSSs, SX-Phe, RGB and AGB stars. Based on their locations in the CMDs, we have identified 8 new BSS candidates, 6 probable eBSSs, and an EHB candidate. Their nature has been confirmed by fitting their spectral energy distributions with stellar atmospheric models. We believe the BSS population of this cluster is likely to have a collisional origin based on our analyses of their radial distribution and SEDs. BaSTI-IAC isochrones were generated to characterize the cluster properties, and we find that the observed brightness and colours of cluster members are best-fit with a model that is alpha-enhanced with a helium fraction of 0.247, metallicity of -1.9 dex and age within a range of 10.5-14.5 Gyr.

==> anc/ngc5053_catalogue.txt <==
### UVIT Photometric catalogue of NGC 5053 ###
-----------------------------------------------------------------------------------------------------
Description of columns:
Sl.No - Serial number
RA, DEC (deg) - The coordinates of the sources along the RA and DEC in units of degree
N263M, N219M, N245M, F154W, F169M, F172M (mag) - The UV magnitudes of the sources in the UVIT filters
Δ (arcsec) - Positional difference between the UVIT source and the GAIA counterpart
Source - The nature of the source. If a particular star has been identified as belonging to a specific population, e.g., HB/BSS/RGB (from previous studies), we have labelled that star as HB/BSS/RGB. All new candidates in the current study have also been labelled appropriately (EHB/eBSS/BSSc).
----------------------------------------------------------------------------------------------------
___________________________________________________________________________________________________
Sl.No	  RA	        DEC            N263M   N219M   N245M   F154W   F169M	 F172M    Δ	Source
         (deg)	         (deg)	        (mag)	(mag)   (mag)   (mag)   (mag)	 (mag) (arcsec)	
___________________________________________________________________________________________________
1	199.1605	17.6168	18.86	19.27	19.22	19.32	19.41	19.90	0.3	BHB
2	199.0744	17.6291	19.04	19.52	19.38	20.79	20.69	21.57	0.2	BHB
3	199.1006	17.6448	19.39	19.25	19.30	19.61	19.71	20.26	0.3	BHB
4	199.1579	17.6455	19.14	19.67	19.55	21.60	21.40	-	0.3	BHB
5	199.0885	17.6639	19.63	19.65	19.54	20.64	20.28	20.86	0.4	BHB
6	199.0844	17.6712	19.43	19.74	19.76	21.46	21.70	20.57	0.4	BHB
7	199.1475	17.6728	19.20	19.68	19.55	21.16	21.21	-	0.4	BHB
8	199.0929	17.6755	19.06	19.55	19.36	20.01	19.91	20.70	0.3	BHB
9	199.1741	17.6868	19.38	19.86	19.65	21.46	21.78	-	0.4	BHB
10	199.0863	17.6881	19.06	19.58	19.45	20.31	20.43	21.07	0.5	BHB
11	199.0827	17.6891	19.32	19.21	19.13	19.39	19.62	20.58	0.4	BHB
12	199.1639	17.6899	19.15	19.72	19.61	20.91	20.70	-	0.4	BHB
13	199.1133	17.6943	19.51	19.31	19.21	19.43	19.57	20.63	0.4	BHB
14	199.1200	17.6975	19.21	19.12	19.27	19.70	19.84	21.36	0.3	BHB
15	199.1220	17.6982	19.25	19.71	19.45	20.58	20.32	-	0.3	BHB
16	199.1439	17.6996	19.09	19.64	19.45	19.98	20.02	20.29	0.3	BHB
17	199.1390	17.6999	18.88	19.19	19.38	19.90	19.72	20.32	0.1	BHB
18	199.0441	17.7040	19.30	19.45	19.38	20.08	20.33	20.86	0.4	BHB
19	199.1561	17.7061	19.04	19.68	19.62	20.98	21.42	20.76	0.5	BHB
20	199.0689	17.7069	19.84	19.75	19.57	21.31	20.77	-	0.5	BHB
21	199.1347	17.7099	19.22	19.43	19.50	20.76	20.75	-	0.1	BHB
22	199.1522	17.7117	19.80	19.40	19.47	19.92	20.04	21.00	0.5	BHB
23	199.1753	17.7134	19.70	19.42	19.55	21.06	21.25	20.92	0.5	BHB
24	199.0913	17.7141	19.36	19.22	19.22	19.63	19.82	20.54	0.2	BHB
25	199.1190	17.7160	19.46	19.67	19.52	20.36	20.28	20.47	0.1	BHB
26	199.0574	17.7163	19.64	19.54	19.46	20.55	20.12	20.48	0.4	BHB
27	199.1058	17.7226	19.11	19.90	19.61	21.49	21.29	-	0.4	BHB
28	199.0964	17.7229	19.24	19.29	19.17	19.40	19.62	19.33	0.4	BHB
29	199.1122	17.7233	19.27	19.58	19.61	20.92	21.71	20.95	0.2	BHB
30	199.1109	17.7254	19.30	19.62	19.46	20.00	19.89	20.89	0.3	BHB
31	199.1388	17.7288	19.49	19.58	19.64	20.95	21.06	20.99	0.3	BHB
32	199.1120	17.7309	19.59	19.85	19.66	21.43	21.41	21.46	0.3	BHB
33	199.0412	17.7372	19.71	19.26	19.35	19.72	20.02	20.69	0.5	BHB
34	199.1130	17.7431	19.16	19.62	19.60	21.09	20.86	20.23	0.2	BHB
35	199.0649	17.7610	19.79	19.26	19.32	19.73	19.71	20.34	0.5	BHB
36	199.1718	17.6363	19.86	20.38	20.26	22.63	22.61	-	0.3	RR Lyr
37	199.1167	17.6658	19.44	20.24	19.73	-	22.16	20.35	0.5	RR Lyr
38	199.0517	17.6964	19.29	19.90	19.82	22.38	21.58	-	0.5	RR Lyr
39	199.1418	17.7112	19.17	19.94	19.83	21.84	21.29	-	0.2	RR Lyr
40	199.1356	17.7129	19.41	20.35	20.06	22.90	22.46	-	0.2	RR Lyr
41	199.1443	17.7187	19.21	19.74	19.83	20.70	20.69	21.59	0.2	RR Lyr
42	199.1485	17.7378	19.01	19.81	19.94	21.18	22.63	-	0.5	RR Lyr
43	198.9973	17.7411	19.19	20.00	19.77	22.51	-	-	0.5	RR Lyr
44	199.0823	17.7440	19.35	19.84	19.95	22.75	22.43	-	0.2	RR Lyr
45	199.0497	17.8031	19.31	19.81	19.69	22.36	21.98	21.72	0.5	RR Lyr
46	199.0351	17.6604	19.82	21.39	20.51	-	-	-	0.6	RHB
47	199.0970	17.6624	19.48	21.05	20.32	-	-	-	0.4	RHB
48	199.1474	17.6678	19.38	21.31	20.54	-	21.66	-	0.5	RHB
49	199.1329	17.6861	19.29	20.80	20.30	23.15	-	-	0.3	RHB
50	199.0731	17.6966	19.42	20.35	20.28	-	-	-	0.4	RHB
51	199.0180	17.7067	19.87	20.74	20.46	-	-	-	0.4	RHB
52	199.1103	17.7226	19.35	20.66	20.16	-	-	-	0.3	RHB
53	199.1367	17.7400	19.81	-	20.84	-	-	-	0.4	RHB
54	199.1214	17.7078	21.00	20.25	20.98	21.81	22.21	21.62	0.2	BSS
55	199.1078	17.6972	21.03	20.78	20.83	22.30	23.03	-	0.2	BSS
56	199.1298	17.7113	20.69	20.35	20.96	21.52	21.01	21.69	0.1	BSS
57	199.0963	17.7035	20.97	20.29	20.83	22.70	22.74	-	0.1	BSS
58	199.0932	17.7133	21.30	21.21	21.38	22.65	22.28	-	0.3	BSS
59	199.0953	17.7506	21.09	21.42	20.91	22.37	22.48	-	0.5	BSS
60	199.1265	17.6761	21.36	-	21.27	22.41	22.17	-	0.4	BSS
61	199.0892	17.6449	21.02	20.70	20.93	23.13	-	-	0.3	BSS
62	199.1815	17.7297	21.17	21.33	20.94	23.68	-	21.85	0.2	BSS
63	199.0995	17.7004	-	-	21.75	22.91	-	-	0.5	BSS
64	199.1024	17.7028	20.69	20.99	20.82	22.72	22.76	-	0.4	BSS
65	199.1430	17.7027	-	21.28	21.85	-	23.24	-	0.8	BSS
66	199.1093	17.7289	21.02	20.26	20.80	21.85	21.87	-	-	BSS
67	199.1198	17.7260	21.10	20.96	21.00	22.67	22.63	-	-	BSS
68	199.0999	17.7509	21.64	20.86	21.57	-	-	-	-	BSS
69	199.1071	17.6428	-	-	22.50	-	-	-	0.5	BSS
70	198.9949	17.5896	20.69	21.37	20.75	20.93	22.23	21.45	0.8	BSSc
71	199.1680	17.6271	21.33	21.41	-	20.94	-	-	0.0	BSSc
72	199.1081	17.9393	20.99	20.41	20.05	20.18	21.71	-	0.5	BSSc
73	199.1080	17.6864	21.17	-	22.28	-	-	-	0.5	BSSc
74	199.1470	17.6876	21.43	-	-	-	23.48	-	0.8	BSSc
75	199.0700	17.6824	21.34	21.82	22.36	21.33	-	21.49	0.8	BSSc
76	199.0280	17.6931	21.97	-	-	-	22.08	21.32	0.7	BSSc
77	199.1576	17.6713	22.10	-	23.01	-	22.61	21.54	0.8	BSSc
78	199.1259	17.7438	19.28	18.92	19.23	18.99	19.23	20.11	0.3	EHB
79	199.0740	17.6812	21.39	21.64	21.51	-	-	-	-	SX Phe
80	199.1060	17.7300	21.68	21.97	21.83	-	-	-	-	SX Phe
81	199.1340	17.7024	21.74	21.25	21.65	-	-	-	-	SX Phe
82	199.0720	17.6749	21.83	21.30	21.66	-	-	-	0.7	SX Phe
83	199.1019	17.6942	20.28	-	20.99	-	-	-	0.5	AGB
84	199.1003	17.7037	20.08	22.39	21.02	-	-	-	0.5	AGB
85	199.1512	17.6797	20.15	-	20.77	-	-	-	0.4	AGB
86	199.0493	17.6851	20.07	21.99	20.98	-	-	-	0.5	AGB
87	199.1925	17.7017	20.07	21.95	20.83	-	-	-	0.6	AGB
88	199.3800	17.6831	21.00	-	-	-	-	-	-	RGB
89	199.0280	17.6628	21.01	22.47	21.86	-	-	-	1.0	RGB
90	199.1680	17.6738	20.56	-	21.71	-	-	-	-	RGB
91	199.0510	17.7731	21.29	-	22.65	-	-	-	0.4	RGB
92	199.1500	17.6870	20.68	-	21.89	-	-	-	0.6	RGB
93	199.1610	17.6967	20.91	-	21.74	-	-	-	-	RGB
94	199.1440	17.7199	20.68	-	20.96	-	-	-	-	RGB
95	199.0710	17.7163	20.97	22.65	21.72	-	-	-	0.9	RGB
96	199.0660	17.6781	21.07	21.97	21.36	-	-	-	0.9	RGB
97	199.1240	17.7076	20.77	22.14	21.87	-	-	-	0.4	RGB
98	199.1290	17.7074	20.94	22.36	22.08	-	-	-	-	RGB
99	199.0860	17.7129	20.92	-	21.76	-	-	-	0.4	RGB
100	199.0920	17.6473	20.48	-	21.89	-	-	-	1.0	RGB
101	199.1430	17.6722	20.69	22.70	21.42	-	-	-	1.0	RGB
102	199.1180	17.6721	20.96	22.33	21.78	-	-	-	-	RGB
103	199.0980	17.6656	20.84	22.44	22.01	-	-	-	-	RGB
104	199.1700	17.7928	20.85	-	22.07	-	-	-	0.3	RGB
105	199.1350	17.7141	20.74	21.74	21.42	-	-	-	0.4	RGB
106	199.1190	17.6869	20.26	-	21.47	-	-	-	0.2	RGB
107	199.1600	17.6606	21.28	22.81	22.09	-	-	-	-	RGB
108	199.1590	17.6813	21.11	-	22.67	-	-	-	-	RGB
109	199.1180	17.7075	21.10	-	21.60	-	-	-	-	RGB
110	199.0900	17.7043	21.10	22.42	22.09	-	-	-	-	RGB
111	199.0880	17.6672	21.38	-	22.15	-	-	-	-	RGB
112	199.0000	17.6660	21.75	-	22.26	-	-	-	-	RGB
113	199.2110	17.6518	21.44	-	21.87	-	-	-	0.7	RGB
114	199.0080	17.7010	21.44	-	22.13	-	-	-	0.2	RGB
115	199.0680	17.7032	21.28	-	22.40	-	-	-	0.6	RGB
116	199.0670	17.7103	21.92	-	22.36	-	-	-	-	RGB
117	199.0510	17.7086	21.64	-	-	-	-	-	-	RGB
118	199.0160	17.7102	-	-	-	-	-	-	0.9	RGB
119	199.1960	17.7204	21.59	-	22.53	-	-	-	-	RGB
120	199.1700	17.7176	21.73	-	23.13	-	-	-	-	RGB
121	199.0540	17.6866	21.77	-	22.31	-	-	-	-	RGB
122	199.1650	17.6639	21.63	-	22.09	-	-	-	-	RGB
123	199.1540	17.6718	22.19	-	22.69	-	-	-	-	RGB
124	199.1460	17.7008	21.20	-	21.52	-	-	-	-	RGB
125	199.1040	17.7134	21.42	-	21.78	-	-	-	0.7	RGB
126	199.0970	17.6989	21.11	-	21.89	-	-	-	-	RGB
127	199.1580	17.7601	20.86	-	-	-	-	-	0.9	RGB
128	199.2401	17.6348	20.72	-	21.98	-	-	-	0.6	RGB
129	199.0758	17.6516	20.18	-	21.27	-	-	-	0.3	RGB
130	199.1022	17.6640	20.40	-	-	-	-	-	0.4	RGB
131	199.2050	17.6650	20.72	22.70	21.25	-	-	-	0.4	RGB
132	199.1232	17.6670	20.67	-	21.46	-	-	-	0.4	RGB
133	199.1098	17.6683	20.28	22.30	20.89	-	-	-	0.4	RGB
134	199.1113	17.6839	20.59	-	21.27	-	-	-	0.4	RGB
135	199.1323	17.6847	20.40	-	21.06	-	-	-	0.4	RGB
136	199.0930	17.6983	20.01	22.18	20.98	-	-	-	0.7	RGB
137	199.1146	17.7024	20.70	-	21.14	-	-	-	0.5	RGB
138	199.1413	17.7064	20.35	-	21.25	-	-	-	0.3	RGB
139	199.2356	17.7583	20.40	21.98	21.21	-	-	-	0.6	RGB
140	199.0192	17.7840	20.59	22.72	21.16	-	-	-	0.5	RGB
141	199.1961	17.8054	20.80	22.30	21.55	-	-	-	0.5	RGB
142	199.1425	17.7311	20.69	-	21.59	-	-	-	0.9	RGB
143	199.0723	17.7201	20.90	-	21.49	-	-	-	-	RGB
144	199.1546	17.7185	20.55	-	21.13	-	-	-	0.1	RGB
145	199.0865	17.6849	20.23	22.72	20.98	-	-	-	0.5	RGB
146	199.1354	17.7049	20.08	22.73	21.07	-	-	-	0.3	RGB
147	199.1067	17.7339	19.72	22.49	21.60	-	-	-	0.3	RGB
148	199.0724	17.7315	20.12	21.76	21.48	-	22.40	-	0.4	eBSS
149	199.0951	17.6521	18.76	22.32	21.31	-	22.78	-	0.3	eBSS
150	199.1199	17.6850	19.90	-	21.46	-	22.14	-	0.4	eBSS
151	199.3318	17.7784	20.20	21.44	20.90	-	22.50	-	0.8	eBSS
152	199.0827	17.7361	20.25	21.55	21.00	23.69	22.08	24.98	0.3	eBSS
153	199.2250	17.6263	20.28	21.46	20.96	-	22.95	-	0.4	eBSS
154	199.1242	17.7097	-	-	22.15	-	-	-	0.9	-
155	199.1247	17.7090	-	-	21.96	-	-	-	0.9	-
156	199.1262	17.7009	-	-	22.05	-	-	-	0.4	-
157	199.1200	17.7176	-	19.33	22.07	-	-	-	0.6	-
158	199.1172	17.7174	-	21.75	22.02	-	-	-	0.5	-
159	199.1128	17.7215	-	-	22.10	-	-	-	0.7	-
160	199.1089	17.7223	-	21.14	22.08	-	-	-	0.6	-
161	199.1093	17.7181	-	21.66	21.93	-	-	-	0.8	-
162	199.1088	17.7154	-	21.04	22.08	-	-	-	0.1	-
163	199.1078	17.7069	-	-	21.90	-	-	-	0.7	-
164	199.1085	17.7010	-	-	22.09	-	-	-	0.7	-
165	199.0946	17.7160	-	-	22.24	-	-	-	0.6	-
166	199.0906	17.7074	-	-	21.93	-	-	-	0.7	-
167	199.0891	17.7134	-	-	21.88	-	-	-	0.7	-
168	199.0919	17.7157	-	21.45	22.01	-	-	-	0.8	-
169	199.1074	17.7243	-	-	21.98	-	-	-	0.5	-
170	199.0845	17.7107	-	-	22.08	-	-	-	0.6	-
171	199.0601	17.7059	-	-	22.28	-	-	-	0.2	-
172	199.0695	17.6937	-	-	22.52	-	-	-	0.3	-
173	199.0805	17.6836	-	-	22.11	-	-	-	0.3	-
174	199.0919	17.6988	-	-	21.68	-	-	-	0.8	-
175	199.0887	17.7007	-	-	22.28	-	-	-	0.7	-
176	199.0881	17.6967	-	-	22.17	-	-	-	0.4	-
177	199.0831	17.6978	-	-	22.07	-	-	-	0.3	-
178	199.0847	17.6655	-	21.95	21.87	-	-	-	0.5	-
179	199.0931	17.6789	-	-	22.49	-	-	-	0.4	-
180	199.0978	17.6842	-	-	22.07	-	-	-	0.5	-
181	199.0940	17.6853	-	-	22.17	-	-	-	0.5	-
182	199.0927	17.6871	-	-	22.53	-	-	-	0.9	-
183	199.0704	17.6740	-	-	22.12	-	-	-	0.8	-
184	199.0671	17.6741	-	-	22.04	-	-	-	0.3	-
185	199.0977	17.6613	-	-	21.91	-	-	-	0.6	-
186	199.0977	17.6601	-	-	22.00	-	-	-	0.9	-
187	199.1219	17.6665	-	21.53	22.25	-	-	-	0.3	-
188	199.1185	17.6627	-	21.25	22.03	-	-	-	0.5	-
189	199.1050	17.6717	-	-	22.21	-	-	-	0.2	-
190	199.0971	17.6648	-	-	22.40	-	-	-	0.6	-
191	199.1062	17.6419	-	21.11	22.21	-	-	-	0.5	-
192	199.1028	17.6313	-	-	22.27	-	-	-	0.9	-
193	199.1294	17.6310	-	-	22.87	-	-	-	0.4	-
194	199.0461	17.6172	18.93	20.81	20.83	-	-	-	0.4	-
195	199.1930	17.6299	19.98	-	21.89	-	-	-	0.4	-
196	199.2781	17.6377	19.07	19.45	19.38	22.66	22.14	-	0.8	-
197	199.2226	17.6456	20.48	20.15	20.26	-	-	-	0.5	-
198	199.0885	17.6483	20.39	-	22.48	-	-	-	0.5	-
199	198.9716	17.6659	18.85	18.20	17.68	21.60	21.91	-	0.4	-
200	199.2110	17.6686	19.96	21.44	19.46	-	-	-	0.6	-
201	198.9516	17.6811	20.29	21.52	20.49	-	-	-	0.4	-
202	199.1652	17.6944	20.23	21.78	21.32	-	-	-	0.6	-
203	199.1238	17.6939	18.98	21.63	20.89	-	-	-	0.5	-
204	199.0355	17.6955	20.53	20.66	20.11	-	-	-	0.3	-
205	199.0561	17.6942	19.40	-	21.50	-	-	21.53	0.5	-
206	199.2421	17.7129	19.05	22.00	20.74	-	21.17	-	0.4	-
207	199.3198	17.7319	20.28	20.35	20.38	-	-	-	0.4	-
208	199.2830	17.7462	17.62	20.99	20.13	20.88	21.06	-	0.6	-
209	199.1672	17.7522	19.04	20.02	19.29	-	22.35	-	0.3	-
210	198.8984	17.7834	20.24	-	21.34	-	-	-	0.5	-
211	199.2331	17.7932	20.37	22.15	21.87	-	-	-	0.5	-
212	199.1866	17.7936	19.12	22.06	20.97	-	-	-	0.4	-
213	199.0015	17.7961	19.54	19.55	19.22	22.75	-	-	0.5	-
214	199.0397	17.8166	20.53	20.61	20.16	-	-	-	0.4	-
215	199.0283	17.8315	20.50	21.58	21.49	-	-	-	0.7	-
216	199.2966	17.8561	19.77	20.90	20.74	21.52	-	-	0.6	-
217	199.3142	17.8582	20.35	22.21	21.35	-	-	-	1.0	-
218	199.2547	17.8604	20.02	20.62	20.71	-	-	-	0.6	-
219	199.1487	17.8699	19.49	22.78	21.37	-	-	-	0.4	-
220	199.2278	17.8737	19.57	19.96	20.24	22.58	-	-	0.6	-
221	199.1170	17.8785	16.77	20.27	19.98	-	-	-	0.3	-
222	199.1685	17.9565	20.11	22.23	21.64	-	-	-	0.8	-
223	199.2762	17.9052	18.61	22.57	21.95	-	-	-	0.1	-
224	199.0498	17.9489	20.12	20.29	20.33	-	-	-	0.4	-
225	198.9657	17.6573	20.78	21.04	21.10	21.18	-	20.92	0.9	-
226	199.0354	17.5244	20.80	21.01	22.14	-	-	-	0.1	-
227	199.0290	17.8311	-	21.49	21.54	-	-	-	0.1	-
228	199.2525	17.7186	21.02	20.78	21.03	21.10	21.91	-	0.3	-
229	199.0592	17.6698	-	21.64	22.68	-	-	-	0.5	-
230	199.1359	17.6901	-	-	-	21.25	21.51	-	0.0	-
231	199.1036	17.6501	20.81	22.24	21.45	-	-	-	0.4	-
232	199.1127	17.6580	21.05	-	22.05	-	-	-	0.3	-
233	199.1186	17.6583	20.65	21.61	21.46	-	-	-	0.4	-
234	198.9882	17.6664	20.72	21.51	21.43	-	-	-	0.3	-
235	199.1117	17.6738	20.66	-	21.56	-	-	-	0.5	-
236	199.1552	17.6749	20.97	22.28	22.31	-	-	-	0.7	-
237	199.1542	17.6755	20.73	22.63	21.22	-	-	-	0.6	-
238	199.1022	17.6793	21.13	22.14	22.20	-	-	-	0.3	-
239	199.1216	17.6906	20.95	-	21.87	-	-	-	0.4	-
240	199.1276	17.6963	21.46	-	22.14	-	-	-	0.5	-
241	199.1003	17.6970	20.63	22.41	21.58	-	-	-	0.4	-
242	199.0924	17.6987	20.66	22.00	-	22.39	-	-	0.4	-
243	199.1423	17.7051	21.36	22.25	22.15	-	-	-	0.2	-
244	199.1401	17.7062	20.99	-	21.52	-	-	-	0.3	-
245	199.0555	17.7081	20.77	22.31	22.07	-	-	-	0.5	-
246	199.2203	17.7088	20.80	-	22.92	-	-	-	0.8	-
247	199.0762	17.7146	20.87	22.00	21.84	-	-	-	0.4	-
248	199.1218	17.7207	20.64	-	21.30	-	-	-	0.1	-
249	199.1153	17.7229	20.70	-	22.00	-	-	-	0.1	-
250	199.1511	17.7267	21.07	-	22.13	-	-	-	0.6	-
251	199.0627	17.7270	21.01	-	21.77	-	-	-	0.6	-
252	198.9176	17.7306	20.45	-	21.95	-	-	-	0.5	-
253	199.0534	17.7376	21.38	-	22.28	-	-	-	0.5	-
254	199.0147	17.7646	20.56	22.38	22.16	-	-	-	0.1	-
255	198.9405	17.8357	20.81	21.35	21.78	-	-	-	0.3	-
256	199.2699	17.8973	20.69	22.41	21.48	-	-	-	0.5	-
257	199.1787	17.8923	20.95	21.32	20.90	20.84	-	-	0.5	-
258	199.0767	17.7388	21.21	22.01	21.60	-	-	-	0.5	-
259	199.0557	17.7318	20.97	-	-	-	-	-	0.9	-
260	199.0695	17.7195	21.66	22.63	22.10	-	-	-	0.2	-
261	199.0914	17.6665	20.62	-	21.65	-	-	-	0.6	-
262	199.0126	17.5179	19.91	21.66	18.30	-	21.64	-	0.4	-
263	199.0844	17.5239	19.85	-	21.55	-	-	-	0.7	-
264	199.1107	17.5350	18.96	21.45	20.96	-	-	-	0.2	-
265	199.0215	17.5407	18.06	20.45	20.22	-	-	-	0.2	-
266	199.1631	17.5611	19.87	19.12	18.92	22.67	-	-	0.4	-
267	198.9567	17.5923	19.08	21.51	21.62	-	-	-	0.5	-
268	199.1582	17.6420	-	-	22.59	-	-	-	0.9	-
269	199.1498	17.6401	-	-	22.37	-	-	-	0.4	-
270	199.0822	17.6495	-	-	22.18	-	-	-	0.3	-
271	199.1074	17.6631	-	-	22.55	-	-	-	0.3	-
272	199.1057	17.6569	-	-	22.90	-	-	-	0.6	-
273	199.1275	17.6552	-	-	22.62	-	-	-	1.0	-
274	199.1186	17.7098	-	-	22.71	-	-	-	0.2	-
275	199.0974	17.7156	-	-	22.13	22.98	-	-	0.2	-
276	199.1157	17.6955	-	-	22.08	-	22.90	-	0.7	-
277	199.1281	17.6979	-	-	22.33	-	-	-	0.7	-
278	199.1120	17.6994	-	-	22.29	-	-	-	0.5	-
279	199.0965	17.7052	-	-	21.75	-	-	21.45	1.0	-
280	199.1251	17.7323	-	-	22.06	-	-	-	0.5	-
281	199.1274	17.7391	-	-	22.29	-	-	-	0.9	-
282	199.1274	17.7447	-	-	22.10	-	21.20	21.93	0.5	-
283	199.1170	17.7501	-	-	22.10	-	-	-	0.3	-
284	199.1145	17.7481	-	21.38	21.94	-	-	-	0.6	-
285	199.1001	17.7491	-	-	22.08	-	-	-	0.7	-
286	199.1011	17.7436	-	-	21.92	-	-	-	0.3	-
287	199.0978	17.7450	-	-	22.13	-	23.30	-	1.0	-
288	199.1045	17.7351	-	-	22.81	-	-	-	0.9	-
289	199.1026	17.7366	-	-	22.44	-	-	-	0.4	-
290	199.0999	17.7313	-	-	22.46	-	-	-	0.9	-
291	199.0982	17.7331	-	-	22.17	-	-	-	0.1	-
292	199.0632	17.7547	-	21.60	22.42	-	-	-	0.7	-
293	199.0689	17.7445	-	-	22.47	-	-	-	0.8	-
294	199.1065	17.7283	-	-	22.02	-	23.13	-	0.1	-
295	199.1175	17.7273	-	-	22.40	-	-	-	0.3	-
296	199.1176	17.7226	-	-	22.23	-	-	-	0.6	-
297	199.1205	17.7443	-	-	22.66	-	-	-	0.8	-
298	199.1235	17.7399	-	-	22.51	-	-	-	0.6	-
299	199.1182	17.7424	-	-	22.70	-	-	-	0.8	-
300	199.1238	17.7364	-	-	22.70	-	-	-	0.7	-
301	199.0921	17.7431	-	-	22.88	-	-	-	0.8	-
302	199.0894	17.7434	-	-	22.63	-	-	-	0.7	-
303	199.0496	17.7293	-	-	22.75	-	-	-	0.7	-
304	199.0564	17.7277	-	-	22.78	-	-	-	0.8	-
305	199.0818	17.8156	-	-	22.61	-	-	-	0.3	-
306	199.0452	17.6057	-	-	21.72	-	-	20.99	0.7	-
307	199.1292	17.6803	-	-	22.14	-	-	-	0.4	-
308	199.1331	17.6813	-	-	22.07	-	-	-	0.7	-
309	199.1333	17.6741	-	-	22.20	-	-	-	0.9	-
310	199.1297	17.6751	-	-	22.28	-	-	-	0.9	-
311	199.1222	17.6859	-	-	22.16	-	-	-	0.8	-
312	199.1216	17.6856	-	-	22.13	-	-	-	0.8	-
313	199.1072	17.6867	-	21.46	22.48	-	-	-	0.9	-
314	199.1230	17.6777	-	-	22.45	-	-	-	0.4	-
315	199.1215	17.6770	-	21.84	22.74	-	-	-	0.4	-
316	199.1104	17.6723	-	-	22.28	-	-	-	0.4	-
317	199.1043	17.6706	-	-	22.21	-	-	-	0.3	-
318	199.1018	17.6702	-	-	22.39	-	-	-	0.9	-
319	199.1055	17.6759	-	-	22.19	-	-	-	0.9	-
320	199.1067	17.6762	-	21.27	22.11	-	-	-	0.7	-
321	199.1003	17.6808	-	-	22.02	-	-	-	0.5	-
322	199.0995	17.6820	-	21.43	22.47	-	-	-	0.7	-
323	199.1349	17.6613	-	-	22.56	-	-	-	0.2	-
324	199.1316	17.6701	-	-	22.61	-	-	-	0.7	-
325	199.1333	17.6704	-	-	22.50	-	-	-	0.7	-
326	199.1234	17.6608	-	-	22.79	-	-	-	0.8	-
327	199.1146	17.6866	-	-	22.35	-	-	-	0.7	-
328	199.0998	17.6919	-	-	22.44	-	-	-	0.2	-
329	199.0993	17.6945	-	-	22.13	-	-	-	0.6	-
330	199.1220	17.6962	-	21.33	21.78	-	-	-	0.7	-
331	199.1253	17.6976	-	-	22.18	-	-	-	0.3	-
332	199.0744	17.6763	-	-	22.44	-	-	-	0.8	-
333	199.0786	17.6770	-	-	22.13	-	-	-	0.9	-
334	199.0867	17.6830	-	-	22.46	-	-	-	0.4	-
335	199.0806	17.6869	-	-	22.79	-	-	-	1.0	-
336	199.0823	17.6875	-	-	22.62	-	-	-	0.7	-
337	199.0770	17.6836	-	-	22.71	-	-	-	0.2	-
338	199.0706	17.6887	-	-	22.69	-	-	-	0.4	-
339	199.1065	17.6779	-	22.06	23.01	-	-	-	1.0	-
340	199.1082	17.6910	-	21.39	22.66	-	-	-	0.7	-
341	199.1621	17.6998	-	-	22.49	-	22.78	-	0.8	-
342	199.1451	17.7073	-	21.65	22.67	-	-	-	0.9	-
343	199.1337	17.6905	-	21.11	22.02	-	-	-	0.3	-
344	199.1064	17.6678	-	-	22.71	-	-	-	1.0	-
345	199.1022	17.6656	-	21.43	22.57	-	-	-	0.9	-
346	199.1393	17.6677	-	-	22.70	-	-	-	0.8	-
347	199.1476	17.7357	-	-	22.08	23.03	-	-	0.5	-
348	199.1536	17.7163	-	-	22.39	-	-	-	0.6	-
349	199.1280	17.7290	-	21.39	22.04	-	-	-	0.7	-
350	199.1210	17.7317	-	21.55	22.37	-	-	-	0.2	-
351	199.1638	17.7363	-	-	21.76	-	-	-	0.6	-
352	199.1441	17.7573	-	21.22	22.07	-	-	21.61	0.7	
353	199.1530	17.7558	-	21.84	22.54	-	-	-	0.1	-
354	199.1698	17.7579	-	21.72	22.44	-	-	-	0.4	-
355	199.1541	17.7504	-	21.94	22.12	-	-	-	0.1	-
356	199.1422	17.7496	-	21.60	22.61	-	-	-	0.7	-
357	199.1681	17.7273	-	-	22.07	-	-	-	0.2	-
358	199.1567	17.7124	-	-	22.26	-	-	-	0.7	-
359	199.1573	17.7086	-	-	22.52	-	23.84	-	0.3	-
360	199.1523	17.7037	-	21.42	22.13	-	-	21.39	0.4	
361	199.1335	17.7095	-	21.02	21.97	-	-	-	0.3	-
362	199.1470	17.6813	21.28	-	21.74	-	-	-	0.5	-
363	199.1620	17.6976	21.47	-	22.42	-	-	-	1.0	-
364	199.1670	17.6989	21.41	-	22.53	-	22.58	-	0.6	-
365	199.1610	17.7161	21.40	-	21.85	-	-	-	0.5	-
366	199.1400	17.7220	21.52	-	21.91	-	-	-	0.8	-
367	199.1270	17.7192	21.46	22.04	21.81	23.44	-	-	0.9	-
368	199.1030	17.7177	21.28	22.58	21.86	-	-	-	0.4	-
369	199.1110	17.7006	21.07	-	22.35	-	-	-	0.7	-
370	199.1180	17.6958	21.06	-	21.87	-	-	-	0.4	-
371	199.1050	17.6930	20.94	21.72	21.80	-	-	-	0.5	-
372	199.1080	17.6924	21.20	-	22.54	-	-	-	0.3	-
373	199.0990	17.6794	21.06	21.60	21.66	-	-	-	0.9	-
374	199.0600	17.6957	21.45	-	22.13	-	-	-	0.6	-
375	199.0810	17.6778	21.18	22.02	21.87	-	-	-	0.9	-
376	199.0910	17.7083	21.70	21.92	22.09	-	-	-	0.3	-
377	199.1050	17.6977	21.08	22.09	21.35	-	-	-	0.6	-
378	199.1030	17.6977	21.43	-	21.46	-	-	-	0.9	-
379	199.0980	17.6968	21.42	-	21.87	-	-	-	0.2	-
380	199.1090	17.7029	21.21	22.01	21.67	-	-	-	0.6	-
381	199.1300	17.6879	21.11	-	21.45	-	-	-	0.7	-
382	199.1160	17.6981	21.36	22.11	22.39	-	-	-	0.7	-
383	199.0810	17.6848	21.32	22.62	21.88	-	-	-	1.0	-
384	199.1270	17.6980	21.25	-	22.05	-	-	-	0.8	-
385	199.1230	17.6928	21.23	22.31	22.79	-	-	-	0.5	-
386	199.0770	17.7183	21.66	-	22.59	-	-	-	0.7	-
387	199.0800	17.6556	21.38	-	21.95	-	-	-	0.8	-
388	199.0950	17.6534	21.22	22.02	21.99	-	-	-	0.5	-
389	199.1290	17.6723	21.21	21.86	21.96	-	-	-	0.9	-
390	199.1010	17.6722	20.97	22.58	21.59	-	-	-	0.9	-
391	199.0960	17.6766	21.40	22.39	21.37	-	-	-	0.5	-
392	199.1670	17.7783	21.56	-	22.36	-	-	-	0.1	-
393	199.1370	17.7251	21.83	22.12	22.89	-	-	-	0.3	-
394	199.1390	17.7253	21.79	22.16	22.46	-	-	-	0.4	-
395	199.1420	17.7142	20.98	22.10	21.98	-	-	-	0.4	-
396	199.1180	17.7183	21.55	-	21.48	-	22.93	-	0.6	-
397	199.1140	17.7220	21.05	22.69	21.88	-	-	-	0.7	-
398	199.1080	17.7271	20.89	22.06	21.94	-	-	-	0.7	-
399	199.1090	17.7188	21.91	-	22.39	-	-	-	1.0	-
400	199.1900	17.6444	20.84	22.70	22.19	-	-	-	0.6	-
401	199.1820	17.6251	20.93	22.59	22.03	-	-	-	0.5	-
402	199.1610	17.5685	22.93	22.45	22.20	-	-	-	0.5	-
403	198.9130	17.8043	21.44	-	21.98	-	-	-	0.2	-
404	199.0840	17.8964	21.99	-	-	-	-	-	0.5	-
405	199.1290	17.7013	20.59	21.75	21.15	-	-	-	0.4	-
406	199.1270	17.7024	21.09	22.51	21.54	-	-	-	0.4	-
407	199.1020	17.7109	21.14	22.05	21.52	-	-	-	0.4	-
408	199.2525	17.8137	-	20.39	22.39	20.92	-	-	-	-
409	199.2456	17.7340	-	21.46	22.32	21.52	20.55	-	-	-
410	199.1581	17.7539	21.09	-	22.42	-	-	-	-	-
411	198.8961	17.6539	17.80	19.45	19.31	-	-	-	-	-
412	198.9039	17.6577	19.82	18.63	18.82	22.52	-	-	-	-
413	198.9848	17.7607	19.71	20.21	19.71	19.66	20.53	-	-	-
414	199.0571	17.8312	-	-	22.41	22.32	22.42	-	-	-
415	199.1680	17.6272	-	22.02	21.96	22.26	-	-	-	-
416	199.2390	17.8564	-	20.84	20.45	20.45	-	-	-	-
417	199.1090	17.7167	21.37	21.79	22.15	-	-	-	0.9	-
418	199.1150	17.7091	21.62	22.10	21.87	-	-	-	0.2	-
419	199.1140	17.7097	21.96	-	23.09	-	-	-	1.0	-
420	199.1150	17.7186	21.72	21.91	22.14	-	-	-	0.2	-
421	199.1090	17.7316	21.71	-	22.09	-	-	-	0.5	-
422	199.1280	17.7058	21.81	-	-	-	-	-	0.5	-
423	199.1410	17.7082	21.47	-	22.08	-	-	-	0.4	-
424	199.1400	17.7007	21.56	22.42	22.16	19.78	19.46	20.34	0.5	-
425	199.1400	17.6961	21.71	-	22.60	-	-	-	0.6	-
426	199.1250	17.6965	21.65	-	22.60	-	-	-	0.6	-
427	199.1130	17.7042	21.60	21.83	21.57	-	-	-	0.4	-
428	199.1120	17.7075	21.42	-	21.42	-	-	-	0.6	-
429	199.1010	17.7056	20.85	22.69	21.55	-	-	-	0.9	-
430	199.1080	17.6951	21.51	-	22.29	-	-	-	0.9	-
431	199.1310	17.6840	21.44	21.76	21.99	-	23.53	-	0.6	-
432	199.1270	17.6989	21.64	-	21.89	-	-	-	0.2	-
433	199.0990	17.7016	21.80	-	22.39	-	-	-	0.3	-
434	199.0980	17.7042	21.19	22.33	21.75	-	-	-	0.6	-
435	199.0950	17.7006	20.91	21.13	21.15	-	22.90	-	0.9	-
436	199.1030	17.6924	21.61	21.75	22.59	-	-	-	0.6	-
437	199.1010	17.6893	21.78	-	21.76	-	-	-	0.5	-
438	199.0970	17.6884	21.62	-	22.27	-	-	-	0.7	-
439	199.0950	17.6855	21.82	-	22.10	-	23.68	-	0.9	-
440	199.1160	17.6838	21.71	-	22.31	-	-	-	0.8	-
441	199.1170	17.6877	21.47	-	21.84	-	23.14	-	0.7	-
442	199.1160	17.6869	21.59	22.00	21.79	-	-	-	0.6	-
443	199.1150	17.6880	21.66	-	21.89	-	-	-	0.3	-
444	199.1100	17.6904	21.55	-	22.34	-	23.61	-	0.6	-
445	199.1210	17.6797	21.78	-	22.10	-	-	-	1.0	-
446	199.1300	17.6805	21.56	-	21.69	-	-	-	0.8	-
447	199.1350	17.6724	21.71	22.01	22.38	-	-	-	0.4	-
448	199.1200	17.6661	21.68	-	22.43	-	22.84	-	0.2	-
449	199.1440	17.6811	21.94	-	22.37	-	-	-	0.5	-
450	199.1200	17.6809	21.94	21.69	21.90	-	23.30	-	0.4	-
451	199.1120	17.6649	21.53	-	-	-	23.37	-	0.3	-
452	199.1500	17.6845	21.58	-	22.24	-	-	-	0.6	-
453	199.1600	17.7094	21.77	22.68	21.69	-	-	21.90	1.0	-
454	199.1440	17.7031	21.67	-	22.36	-	23.12	-	1.0	-
455	199.1480	17.7155	21.64	-	-	-	-	-	0.8	-
456	199.1520	17.7250	21.67	-	21.93	-	-	-	0.5	-
457	199.1060	17.7098	21.85	21.81	21.87	-	22.93	-	0.8	-
458	199.1060	17.7075	21.85	-	22.72	-	22.81	22.21	0.7	-
459	199.0970	17.7165	21.47	22.42	22.16	-	-	-	0.5	-
460	199.1190	17.7400	21.55	21.75	-	-	-	-	0.4	-
461	199.1100	17.7453	21.85	-	22.65	-	23.70	-	0.4	-
462	199.0870	17.7114	21.59	-	-	-	23.27	-	0.1	-
463	199.0870	17.7075	21.61	-	21.78	-	23.05	21.67	0.7	-
464	199.0870	17.6933	21.42	-	22.02	-	-	-	0.6	-
465	199.0950	17.6783	21.58	22.42	-	-	23.44	-	0.9	-
466	199.0780	17.6668	21.44	-	22.17	-	-	-	0.8	-
467	199.0670	17.6704	21.91	-	-	-	-	-	0.2	-
468	199.1090	17.6703	21.76	-	22.36	-	-	-	0.5	-
469	199.1030	17.6710	21.97	-	-	-	-	-	0.5	-
470	199.1020	17.6731	21.71	-	21.82	-	-	-	0.6	-
471	199.1030	17.6806	21.83	-	22.18	-	23.32	-	0.6	-
472	199.0880	17.5940	21.63	-	22.34	-	-	-	0.4	-
473	199.0500	17.6906	20.96	-	21.56	-	22.82	-	0.8	-
474	199.1460	17.7368	21.92	22.32	22.71	-	-	-	0.3	-
475	199.0630	17.7301	21.70	-	22.21	-	-	-	0.6	-
476	199.0470	17.7104	21.86	-	22.55	-	23.24	-	0.9	-
477	199.1150	17.6569	21.91	-	22.19	-	-	-	0.7	-
478	199.1280	17.7321	21.83	22.31	22.76	-	23.52	-	0.7	-
479	199.0880	17.6828	21.95	-	-	-	23.24	-	1.0	-
480	199.0910	17.6801	21.91	-	22.15	-	23.54	-	0.5	-
481	199.1020	17.6668	21.44	-	-	-	23.08	-	0.7	-
482	199.0990	17.7202	21.83	-	21.50	23.10	22.97	-	0.6	-
483	198.9980	17.6603	22.38	21.04	-	-	22.91	-	0.9	-
484	199.0180	17.6734	22.74	-	-	-	23.51	-	0.7	-
485	199.0190	17.6695	-	-	-	-	22.91	-	0.4	-
486	199.0120	17.6680	22.97	21.49	22.52	-	23.69	-	0.7	-
487	199.0110	17.6669	22.91	21.66	22.80	-	-	-	-	-
488	199.2060	17.6476	22.38	-	-	-	-	-	0.9	-
489	199.2040	17.6488	22.75	-	-	-	-	21.89	0.4	-
490	199.1830	17.6676	22.73	21.40	-	-	23.10	-	0.5	-
491	199.1720	17.6755	22.65	-	-	-	-	-	0.9	-
492	199.0340	17.6969	22.83	21.56	22.58	-	-	-	0.8	-
493	199.0310	17.6954	22.34	21.96	22.67	-	-	-	0.3	-
494	199.0410	17.6939	22.67	21.85	22.59	-	23.34	-	0.1	-
495	199.0420	17.6917	22.52	21.61	22.82	-	-	-	1.0	-
496	199.0370	17.7104	22.45	21.77	-	-	23.13	-	0.8	-
497	199.0450	17.7024	22.71	19.24	-	-	-	-	0.7	-
498	199.0440	17.7097	22.57	-	22.78	-	22.82	21.65	0.7	-
499	199.0280	17.7254	22.48	-	-	-	-	-	0.7	-
500	199.0260	17.7045	22.87	-	22.56	-	-	-	0.8	-
501	199.0510	17.7257	22.63	-	-	-	-	-	0.4	-
502	199.0660	17.7181	22.53	-	22.18	-	-	-	0.4	-
503	199.0750	17.7124	22.45	-	-	-	-	-	1.0	-
504	199.0670	17.7065	22.31	-	-	-	23.08	-	0.8	-
505	199.0690	17.7100	22.46	-	23.09	-	-	-	0.9	-
506	199.0670	17.7077	22.50	-	-	-	-	-	1.0	-
507	199.0680	17.7133	22.62	-	22.90	-	22.94	-	0.3	-
508	199.0630	17.7122	22.98	-	-	-	-	-	0.7	-
509	199.0580	17.7146	22.52	-	-	-	-	-	0.6	-
510	199.0510	17.7112	22.71	22.09	-	-	-	-	0.4	-
511	199.0580	17.7034	22.51	-	22.51	-	-	-	0.6	-
512	199.0550	17.7020	22.72	-	-	-	-	-	0.9	-
513	199.0690	17.7217	22.42	-	-	-	-	-	0.6	-
514	199.0680	17.7205	22.11	21.58	22.19	-	-	-	0.9	-
515	199.0710	17.7179	23.14	-	-	-	-	-	0.6	-
516	199.2180	17.6604	22.45	-	22.54	-	23.44	-	0.2	-
517	199.0420	17.6697	23.12	21.64	22.77	-	-	-	0.8	-
518	199.1950	17.7212	22.30	21.52	22.27	-	-	-	0.7	-
519	199.1900	17.7210	22.44	-	22.44	-	-	-	0.7	-
520	199.2030	17.7320	22.52	-	22.31	-	-	-	0.8	-
521	199.1790	17.7146	22.48	-	21.99	-	-	-	0.2	-
522	199.1790	17.7126	22.81	-	-	-	-	-	0.9	-
523	199.2080	17.7091	22.92	-	-	-	-	-	0.6	-
524	199.2050	17.7048	22.95	-	22.54	-	-	-	0.7	-
525	199.1990	17.7042	22.69	-	22.58	-	-	-	0.1	-
526	199.1980	17.7066	22.43	-	-	-	-	-	0.6	-
527	199.1850	17.7049	23.06	-	22.31	-	-	-	0.9	-
528	199.1720	17.7193	22.89	-	-	-	23.65	21.22	0.5	-
529	199.1690	17.7167	22.77	-	21.99	-	22.96	-	0.8	-
530	199.1620	17.7221	22.48	21.85	22.36	-	23.39	21.89	0.9	-
531	199.1620	17.7135	22.56	-	21.75	-	-	-	0.6	-
532	199.1590	17.7089	22.79	-	-	-	-	-	0.8	-
533	199.1580	17.7058	22.35	-	-	-	22.61	-	0.5	-
534	199.1660	17.7042	22.51	-	23.02	-	-	-	0.8	-
535	199.1680	17.7045	22.15	-	-	-	22.98	-	0.3	-
536	199.1710	17.7039	22.17	-	22.60	-	-	-	0.5	-
537	199.1760	17.7004	22.76	-	-	-	-	-	1.0	-
538	199.1850	17.6984	22.38	-	21.75	-	23.81	-	1.0	-
539	199.1750	17.6926	22.43	-	22.58	-	23.60	-	0.8	-
540	199.0560	17.6842	22.43	-	22.55	-	-	-	0.7	-
541	199.0480	17.6772	22.70	22.00	-	-	23.31	-	0.8	-
542	199.0630	17.6743	22.78	-	-	-	-	-	0.9	-
543	199.0610	17.6779	22.72	22.24	-	-	23.30	21.58	0.7	-
544	199.0620	17.6787	22.68	-	22.30	-	22.83	-	1.0	-
545	199.0650	17.6857	22.14	-	-	-	-	-	0.8	-
546	199.0650	17.6851	22.31	-	21.75	-	-	-	0.9	-
547	199.0570	17.6965	22.77	-	22.34	-	-	-	0.9	-
548	199.0520	17.6936	22.90	-	22.17	-	-	-	0.9	-
549	199.0640	17.6900	22.50	-	-	-	-	-	0.7	-
550	199.1670	17.6676	22.58	-	22.81	-	-	-	0.8	-
551	199.1490	17.6662	22.49	-	-	-	-	-	0.9	-
552	199.1500	17.6734	22.71	-	-	-	23.39	-	0.9	-
553	199.1570	17.6708	22.94	-	-	23.17	-	-	1.0	-
554	199.1450	17.6731	22.69	-	22.70	-	-	-	0.8	-
555	199.1850	17.6610	22.95	-	-	-	-	-	0.9	-
556	199.0520	17.7140	23.09	-	-	-	-	-	0.8	-
557	199.1840	17.6827	23.19	-	-	-	-	-	0.6	-
558	199.1690	17.7269	22.51	-	-	-	-	-	0.8	-
559	199.1540	17.7225	23.15	-	-	-	-	-	0.5	-
560	199.1510	17.7057	22.31	-	-	-	-	-	0.6	-
561	199.0740	17.6881	22.96	-	-	22.85	23.55	-	0.9	-
562	199.0790	17.6877	22.68	-	22.62	-	-	-	0.5	-
563	199.0850	17.6821	22.45	-	22.24	-	-	-	1.0	-
564	199.0860	17.6718	22.41	-	-	-	-	-	1.0	-
565	199.0840	17.6667	22.52	-	22.54	-	23.01	-	0.7	-
566	199.0730	17.6675	22.35	21.90	-	-	-	-	1.0	-
567	199.0710	17.6707	22.79	-	-	-	-	-	0.8	-
568	199.1490	17.6777	22.28	-	22.06	-	-	-	0.5	-
569	199.1420	17.6757	22.56	-	22.35	-	-	-	0.0	-
570	199.1390	17.6788	23.04	-	-	-	-	-	0.4	-
571	199.1390	17.6801	22.23	22.00	22.48	-	22.95	-	0.6	-
572	199.1380	17.6801	22.62	-	21.55	-	22.92	-	0.9	-
573	199.1370	17.6796	22.70	21.51	22.44	-	-	-	0.5	-
574	199.1370	17.6751	22.62	21.72	-	-	-	-	0.7	-
575	199.1410	17.6737	22.52	-	22.70	-	-	-	0.9	-
576	199.1670	17.6929	22.32	-	22.29	-	23.59	-	0.7	-
577	199.1620	17.6943	22.21	-	22.44	-	-	-	0.9	-
578	199.1550	17.6924	22.73	-	-	-	23.43	-	0.9	-
579	199.1480	17.6920	22.59	-	-	-	-	-	0.7	-
580	199.1490	17.6909	22.25	-	-	-	23.18	-	1.0	-
581	199.1440	17.7059	22.32	-	21.99	-	22.95	-	0.4	-
582	199.1460	17.7001	22.44	-	-	-	23.43	-	0.7	-
583	199.1460	17.6954	22.10	21.83	22.39	-	-	-	1.0	-
584	199.1450	17.6938	22.91	-	22.13	-	23.49	-	0.1	-
585	199.1460	17.6856	22.62	-	-	-	-	-	0.9	-
586	199.1380	17.6936	22.57	-	-	-	-	-	1.0	-
587	199.1370	17.6949	22.37	-	22.01	-	23.97	-	0.1	-
588	199.1390	17.6978	22.82	22.14	22.25	-	23.04	-	0.9	-
589	199.1300	17.6902	21.74	-	22.18	-	23.68	-	0.6	-
590	199.1340	17.6941	21.73	21.31	21.74	-	23.42	-	0.8	-
591	199.1290	17.6947	22.42	-	21.39	-	-	-	0.4	-
592	199.1460	17.7278	22.32	-	21.98	-	-	-	0.1	-
593	199.1480	17.7259	22.44	22.15	22.36	-	23.31	-	0.8	-
594	199.1490	17.7212	22.78	-	-	-	-	-	0.5	-
595	199.1490	17.7171	22.52	-	-	-	-	-	0.9	-
596	199.1390	17.7098	22.30	22.00	21.71	-	23.13	-	0.6	-
597	199.1390	17.7112	22.32	21.75	22.18	-	-	-	0.7	-
598	199.1370	17.7136	22.26	22.34	-	-	-	-	0.9	-
599	199.1370	17.7228	22.40	-	-	-	-	-	0.8	-
600	199.1390	17.7239	22.33	-	22.44	-	-	-	0.3	-
601	199.1430	17.7213	22.77	-	-	-	-	-	1.0	-
602	199.1360	17.7074	22.44	-	-	-	-	-	0.4	-
603	199.0940	17.7289	23.04	-	-	-	-	-	0.9	-
604	199.0930	17.7299	22.62	-	22.87	-	-	-	0.9	-
605	199.0900	17.7308	22.56	-	22.63	-	-	-	0.5	-
606	199.0930	17.7237	22.63	-	21.95	-	-	-	0.2	-
607	199.0910	17.7212	22.48	-	-	-	-	-	0.4	-
608	199.0900	17.7226	22.27	21.27	-	-	-	-	0.7	-
609	199.0820	17.7104	22.55	-	22.44	22.94	-	20.81	0.4	-
610	199.0850	17.7100	22.13	21.87	-	-	-	-	0.8	-
611	199.0780	17.7087	22.33	-	22.45	-	-	-	0.7	-
612	199.0800	17.7307	22.72	-	-	-	-	22.19	0.3	-
613	199.0860	17.7316	22.61	-	22.16	-	-	-	0.2	-
614	199.0770	17.7264	22.21	-	22.47	-	-	-	0.9	-
615	199.0930	17.6569	22.37	22.30	22.55	-	-	-	0.9	-
616	199.0900	17.6577	22.25	-	-	-	23.39	-	0.5	-
617	199.0810	17.6621	22.73	-	-	-	-	-	0.6	-
618	199.0730	17.6630	22.60	-	22.11	-	-	-	0.6	-
619	199.0750	17.6587	22.55	-	22.10	-	-	21.93	1.0	-
620	199.0740	17.6561	22.91	-	22.71	-	-	-	0.7	-
621	199.0970	17.6685	22.50	-	-	-	-	-	0.9	-
622	199.0850	17.6789	22.43	-	22.59	-	23.44	21.76	0.8	-
623	199.0720	17.6790	22.05	-	22.40	-	22.98	-	0.9	-
624	199.0810	17.6648	22.42	-	22.30	-	-	-	0.8	-
625	199.1050	17.6606	23.01	-	23.09	-	-	-	0.5	-
626	199.1170	17.6631	22.46	21.60	-	-	-	-	0.9	-
627	199.1170	17.6612	22.40	21.46	22.55	-	-	-	0.6	-
628	199.1120	17.6679	22.39	21.89	22.04	-	-	-	0.6	-
629	199.1030	17.6696	22.56	22.01	21.99	-	-	-	0.7	-
630	199.1040	17.6681	22.17	-	22.61	-	-	-	0.4	-
631	199.1340	17.7204	22.44	-	21.75	-	-	-	0.7	-
632	199.1330	17.7170	22.35	22.51	22.25	-	23.14	-	0.8	-
633	199.1360	17.7160	22.41	22.01	21.99	-	23.19	-	0.7	-
634	199.1510	17.7289	22.60	21.51	22.31	-	-	-	0.5	-
635	199.1500	17.7276	22.78	-	21.99	-	-	-	0.8	-
636	199.1260	17.6572	22.39	-	-	-	23.23	-	1.0	-
637	199.1270	17.6625	22.50	22.00	22.77	-	-	-	0.9	-
638	199.1060	17.6793	22.31	-	22.45	-	-	-	0.6	-
639	199.1370	17.6979	22.42	-	22.55	-	-	-	0.8	-
640	199.0780	17.6953	22.35	22.31	22.68	-	-	-	0.3	-
641	199.0720	17.6911	22.14	-	22.32	-	-	-	0.3	-
642	199.0800	17.6911	22.22	-	22.00	-	-	-	0.7	-
643	199.0950	17.6938	22.23	22.22	22.35	-	-	-	0.3	-
644	199.0930	17.6929	22.39	-	21.24	-	-	-	0.6	-
645	199.0900	17.6908	22.57	22.16	21.99	-	-	-	0.7	-
646	199.0990	17.6833	22.21	21.75	22.03	-	-	-	0.4	-
647	199.1170	17.6795	22.44	-	22.31	-	-	-	0.6	-
648	199.1220	17.6811	22.40	-	22.31	-	-	-	0.7	-
649	199.1290	17.6844	22.77	21.35	-	-	-	-	1.0	-
650	199.1330	17.6820	22.25	-	21.55	-	-	-	0.7	-
651	199.1310	17.7185	22.70	19.99	21.99	-	23.20	-	0.7	-
652	199.1250	17.6852	22.87	21.74	21.39	-	-	-	0.7	-
653	199.1160	17.6821	22.21	-	21.93	-	-	-	1.0	-
654	199.1310	17.6938	22.74	-	22.31	-	-	-	0.7	-
655	199.1380	17.6883	22.29	21.51	22.47	-	-	-	0.3	-
656	199.0840	17.7008	22.39	21.54	21.88	-	-	-	0.3	-
657	199.0770	17.7010	22.01	21.51	21.97	-	-	-	0.9	-
658	199.0940	17.7112	22.32	-	21.55	-	-	-	0.9	-
659	199.1030	17.7147	22.22	21.97	22.31	-	-	-	0.4	-
660	199.1000	17.7148	22.11	-	21.99	-	-	-	0.1	-
661	199.1310	17.7064	22.70	-	21.99	-	-	-	0.5	-
662	199.1230	17.7066	22.39	-	21.75	-	-	-	0.1	-
663	199.1210	17.7153	22.58	22.51	22.22	-	-	-	0.5	-
664	199.1140	17.7138	22.46	-	22.71	-	-	-	0.3	-
665	198.9850	17.6124	22.01	21.69	21.99	22.40	23.08	-	0.8	-
666	199.1660	17.7776	22.05	-	21.75	-	22.86	-	0.3	-
667	199.1690	17.7698	22.48	21.66	-	-	-	-	0.9	-
668	199.1950	17.7660	22.14	21.74	21.75	-	23.22	-	0.9	-
669	199.1280	17.7084	22.54	21.67	21.55	-	-	-	0.7	-
670	199.1350	17.7218	-	21.91	21.55	-	-	-	0.9	-
671	199.1170	17.7040	-	21.95	20.90	-	-	-	0.7	-
672	199.0730	17.7098	-	21.55	21.39	-	-	-	0.9	-
673	199.0700	17.7070	-	21.57	-	-	-	-	0.7	-
674	199.1110	17.7288	-	21.74	21.11	-	-	-	0.6	-
675	199.1170	17.6868	-	21.90	21.00	-	-	-	0.9	-
676	199.1180	17.7057	-	22.27	21.55	-	-	-	0.6	-
677	199.0970	17.7025	-	22.00	21.00	-	-	-	0.3	-
678	199.0950	17.7044	-	22.00	21.75	-	23.02	-	0.4	-
679	199.1100	17.7026	-	21.94	20.90	-	-	-	1.0	-
680	199.1000	17.7074	-	22.15	21.99	-	23.03	-	0.9	-
681	199.1020	17.6929	-	22.08	21.11	-	-	-	0.9	-
682	199.0960	17.6896	-	22.10	21.99	-	23.05	-	0.3	-
683	199.0730	17.7340	-	21.70	-	-	-	-	0.5	-
684	199.1200	17.7290	-	21.90	22.31	-	-	-	0.8	-
685	199.1290	17.7308	-	21.85	-	-	-	-	0.9	-
686	199.1070	17.7349	-	22.05	20.72	-	-	-	0.9	-
687	199.1360	17.7413	-	21.76	21.55	-	-	21.92	0.6	-
688	199.1400	17.6892	-	21.93	21.99	-	-	-	0.1	-
689	199.1010	17.6967	20.20	21.92	21.11	-	-	-	0.3	-
690	199.1020	17.6961	-	21.88	22.31	-	-	-	0.3	-
691	199.0990	17.6923	-	22.09	21.99	-	-	-	0.6	-
692	199.0990	17.6866	-	22.00	21.55	-	-	-	0.5	-
693	199.1220	17.6939	-	22.15	-	-	-	-	0.6	-
694	199.0720	17.6811	-	22.15	-	-	-	-	0.8	-
695	199.0700	17.6717	-	22.38	-	-	-	-	0.3	-
696	199.0860	17.6571	-	22.49	-	-	-	-	0.9	-
697	199.1160	17.6966	22.09	22.15	-	-	-	-	0.7	-
698	199.0910	17.6929	21.61	22.30	-	-	-	-	0.8	-
699	199.1060	17.6872	21.89	22.31	-	-	22.68	-	0.3	-
700	199.1540	17.7236	-	22.00	21.99	-	-	-	0.5	-
701	199.1240	17.7192	-	22.51	-	-	-	-	0.3	-
702	199.1550	17.7302	-	22.10	22.31	-	-	-	1.0	-
703	199.1330	17.6968	-	22.06	21.75	-	-	-	0.9	-
704	199.1190	17.7024	-	22.10	21.99	-	-	-	0.5	-
705	199.1190	17.7013	-	22.00	21.75	-	-	-	0.9	-
706	199.1270	17.7135	-	22.06	21.99	-	-	-	0.3	-
707	199.1270	17.6934	-	22.51	21.39	-	-	-	0.3	-
708	199.1170	17.6971	-	22.14	-	-	-	-	0.6	-
709	199.0810	17.7007	22.37	21.11	22.16	-	23.50	-	0.6	-
710	199.0820	17.7004	22.69	21.75	22.19	-	23.09	-	0.7	-
711	199.0880	17.6994	22.52	-	21.55	-	-	-	0.9	-
712	199.0890	17.6984	22.52	21.11	21.75	-	-	-	0.6	-
713	199.1090	17.6796	22.71	-	-	-	-	19.91	0.8	-
714	199.1080	17.6804	22.81	-	-	-	-	-	0.9	-
715	199.1240	17.6566	22.66	21.88	-	-	-	-	0.8	-
716	199.2170	17.6853	23.12	-	-	-	23.08	-	0.7	-
717	199.1950	17.6823	22.58	-	21.99	-	23.26	-	0.5	-
718	199.0920	17.6623	22.48	21.57	21.99	-	-	-	0.8	-
719	199.1260	17.8406	23.08	-	-	-	-	-	0.3	-
720	199.1120	17.8100	23.14	-	22.78	-	-	-	0.8	-
721	199.0720	17.8048	21.84	-	-	22.51	-	-	0.6	-
722	199.1924	17.7141	-	-	22.42	22.82	22.43	-	0.8	-
723	199.1150	17.6636	-	22.03	22.54	-	-	-	1.0	-
724	199.1310	17.6962	-	22.07	21.88	-	22.69	-	0.3	-
725	199.0730	17.7039	-	22.08	22.28	-	-	-	0.7	-
726	199.1290	17.6962	-	21.99	22.04	-	-	-	0.7	-
727	199.1680	17.7248	-	21.66	22.68	-	-	-	0.7	-
728	199.1290	17.7223	-	21.72	22.11	-	-	-	0.3	-
729	199.1310	17.6820	-	22.36	22.13	-	23.37	-	0.1	-
730	199.1070	17.7015	-	21.88	21.77	-	-	-	0.7	-
731	199.1030	17.6989	-	21.93	21.82	-	-	-	0.8	-
732	199.1140	17.6977	-	22.15	21.75	-	-	-	0.6	-
733	199.1070	17.7068	-	22.31	21.24	-	-	-	0.8	-
734	199.1060	17.6953	-	21.87	21.55	-	-	-	0.5	-
735	199.1090	17.7005	-	22.15	21.75	-	-	-	0.8	-
736	199.1080	17.6892	-	22.31	-	-	23.15	-	0.7	-
737	199.0960	17.7052	-	21.94	21.55	-	-	-	0.9	-
738	199.1480	17.7129	-	22.30	-	-	-	-	0.4	-
739	199.0790	17.7059	-	22.52	-	-	-	-	0.6	-
740	199.1310	17.6802	-	22.53	-	-	-	-	0.6	-
741	199.1420	17.6927	-	22.17	-	-	-	-	0.9	-
742	199.1140	17.6731	-	21.78	-	-	23.03	-	1.0	-
743	199.1680	17.6737	-	22.48	21.75	-	-	-	0.1	-
744	199.0540	17.6689	-	22.74	-	-	-	-	0.9	-
745	199.0360	17.6967	-	22.31	-	-	-	-	1.0	-
746	199.1730	17.6691	-	22.10	22.31	-	23.42	-	0.5	-
747	199.1960	17.7203	-	22.15	-	-	-	-	0.7	-
748	199.0500	17.6570	-	21.98	-	-	22.86	-	0.7	-
749	199.1870	17.7625	-	22.51	-	-	-	-	1.0	-
750	199.1900	17.6440	-	-	21.99	-	-	-	-	-
751	199.0578	17.7219	-	-	22.44	-	-	-	-	-
752	199.0303	17.6901	-	-	22.81	-	-	-	0.3	-
753	199.2069	17.6986	-	21.92	22.69	22.72	22.77	-	-	-
754	199.1489	17.7817	-	-	22.37	-	-	-	-	-
755	199.1448	17.7786	-	21.71	22.88	-	-	-	-	-
756	198.9573	17.7709	-	-	22.73	-	-	-	-	-
757	199.2509	17.7529	-	21.05	22.28	21.76	22.07	-	-	-
758	199.2430	17.7513	-	-	22.31	21.90	22.16	-	-	-
759	199.2826	17.6992	-	21.17	22.33	-	-	-	-	-
760	199.1151	17.6064	-	21.75	22.15	-	-	-	-	-
761	199.0350	17.7265	-	-	22.53	-	-	-	-	-
762	198.9174	17.7305	-	21.82	21.85	-	-	-	-	-
763	199.1860	17.6820	-	22.72	21.39	-	-	-	-	-
764	199.1410	17.8147	-	21.95	-	23.11	-	-	-	-
765	199.1870	17.7936	20.08	21.68	20.80	-	-	-	-	-
766	199.0830	17.5624	-	22.37	22.31	-	-	-	-	-
767	199.1440	17.6897	21.00	22.50	21.78	-	-	-	-	-
768	199.1890	17.7673	22.39	21.59	-	-	-	-	0.8	-
769	199.1780	17.7630	22.88	21.61	-	-	-	-	0.4	-
770	199.1690	17.7615	22.49	-	21.99	-	-	-	0.8	-
771	199.1590	17.7578	22.63	22.15	-	-	-	-	0.6	-
772	199.1810	17.7384	22.84	-	-	-	-	-	0.3	-
773	199.1640	17.7364	22.16	-	21.55	-	-	-	0.7	-
774	199.1680	17.7426	22.74	-	22.75	-	-	-	0.9	-
775	199.1730	17.7460	22.66	-	-	-	-	-	1.0	-
776	199.1630	17.7482	22.40	-	21.99	-	-	-	0.4	-
777	199.1620	17.7399	22.46	21.95	-	-	-	-	0.6	-
778	199.1620	17.7379	22.92	-	21.99	-	-	-	0.4	-
779	199.1460	17.7459	22.58	-	-	-	-	-	0.4	-
780	199.1110	17.7807	21.95	-	-	-	-	-	0.7	-
781	199.1350	17.7668	22.18	21.42	-	-	-	-	0.7	-
782	199.0810	17.7734	22.84	-	-	-	-	-	0.4	-
783	199.1210	17.7485	22.39	-	-	-	-	-	0.5	-
784	199.1150	17.7469	22.62	-	22.31	-	-	-	0.4	-
785	199.1000	17.7442	22.31	-	21.75	-	-	-	0.7	-
786	199.1050	17.7398	22.27	-	21.75	-	-	-	0.4	-
787	199.1160	17.7566	22.84	21.57	22.23	-	-	-	0.4	-
788	199.1190	17.7604	22.53	21.51	-	-	-	-	1.0	-
789	199.1160	17.7810	23.41	-	-	-	-	-	0.5	-
790	199.0810	17.7889	22.54	21.94	22.42	-	22.00	-	0.4	-
791	199.0770	17.7889	22.32	-	22.58	-	-	-	0.3	-
792	199.0630	17.7522	22.47	-	22.31	-	-	-	0.1	-
793	198.9920	17.7993	22.43	21.23	22.02	-	-	-	0.8	-
794	199.0160	17.7566	23.53	-	21.55	-	-	-	0.1	-
795	198.9290	17.7467	22.95	-	-	-	-	-	0.7	-
796	199.0510	17.7445	22.84	21.87	-	-	-	-	0.9	-
797	199.0600	17.7377	22.05	-	-	-	-	-	0.6	-
798	199.0200	17.6443	22.65	22.26	-	-	-	-	0.9	-
799	199.0260	17.6188	22.95	-	-	-	-	-	0.2	-
800	199.0510	17.6483	21.69	21.50	21.99	-	-	-	0.3	-
801	199.0730	17.6413	22.56	21.91	-	-	-	-	0.6	-
802	199.0870	17.6331	23.20	21.89	22.33	-	-	-	0.3	-
803	199.0880	17.6259	22.10	-	22.31	-	-	-	0.5	-
804	199.0790	17.6060	22.89	-	22.31	-	-	-	0.8	-
805	199.0480	17.6143	22.68	21.74	21.99	-	-	-	0.7	-
806	199.0360	17.6383	22.22	21.57	22.60	-	-	-	0.8	-
807	199.0470	17.6349	22.74	22.02	-	-	-	-	0.8	-
808	199.0200	17.6086	22.88	-	-	-	-	-	0.2	-
809	199.1330	17.6555	22.98	21.71	21.99	-	-	-	0.9	-
810	199.1538	17.6780	-	22.04	22.71	-	-	-	0.8	-
811	199.1645	17.6784	-	-	22.82	-	-	-	0.9	-
812	199.0629	17.6692	-	-	22.90	-	-	-	0.7	-
813	199.0502	17.6665	-	-	22.44	-	-	-	0.4	-
814	199.1818	17.7134	-	-	22.91	-	-	-	0.4	-
815	199.0631	17.6921	-	-	22.65	-	-	-	0.5	-
816	199.0395	17.6981	-	-	22.29	-	-	-	0.4	-
817	199.0325	17.6872	-	-	22.62	-	-	-	0.6	-
818	199.1611	17.6504	-	21.89	22.63	-	-	-	0.3	-
819	199.2047	17.7136	-	-	22.62	-	-	-	0.4	-
820	199.1884	17.7042	-	-	22.55	-	-	-	0.6	-
821	199.1953	17.7323	-	-	22.68	-	-	-	0.7	-
822	199.0442	17.6651	-	-	22.41	-	-	-	0.1	-
823	199.0184	17.6637	-	-	22.88	-	-	-	1.0	-
824	199.0237	17.6716	-	21.96	22.82	-	-	-	0.5	-
825	199.0259	17.7002	-	-	22.37	-	-	-	0.5	-
826	199.0111	17.7208	-	21.66	22.79	-	-	-	0.5	-
827	199.1898	17.6590	-	-	22.13	-	-	-	0.5	-
828	199.1896	17.6605	-	21.87	22.76	-	-	-	0.7	-
829	199.0003	17.6657	-	-	22.35	-	-	-	0.5	-
830	199.0559	17.6253	-	-	22.64	-	-	-	0.9	-
831	199.1170	17.6359	-	-	22.42	-	-	-	0.1	-
832	199.1260	17.6223	-	21.35	22.22	-	-	-	0.5	-
833	199.1636	17.6206	-	-	22.89	-	-	-	0.7	-
834	199.1691	17.6249	-	-	23.05	-	-	-	0.7	-
835	199.1436	17.7821	-	-	22.55	-	-	-	0.8	-
836	199.1436	17.7900	-	-	22.79	-	-	-	0.4	-
837	199.1314	17.7932	-	-	22.39	-	-	-	0.4	-
838	199.1226	17.7835	-	-	22.63	-	-	-	0.9	-
839	199.0702	17.7744	-	21.65	22.26	-	-	-	0.9	-
840	199.0644	17.7840	-	22.01	22.49	-	-	-	0.4	-
841	199.0623	17.7725	-	-	22.49	-	-	-	0.2	-
842	199.0608	17.7717	-	21.79	22.54	-	-	-	0.2	-
843	199.1129	17.7558	-	-	22.45	-	-	-	0.5	-
844	199.1214	17.7522	-	-	22.47	-	-	-	0.6	-
845	199.1579	17.7542	-	-	22.41	-	-	-	0.9	-
846	199.1382	17.7650	-	22.05	22.76	-	-	-	0.2	-
847	199.1086	17.7694	-	22.14	22.71	-	-	-	0.6	-
848	199.1236	17.8035	-	-	22.06	-	-	-	0.4	-
849	199.1456	17.8074	-	-	22.82	-	-	-	0.4	-
850	199.2369	17.7785	-	-	22.42	-	-	-	0.4	-
851	199.2781	17.6973	-	-	22.32	-	-	-	0.1	-
852	199.1118	17.6142	-	21.51	22.61	-	-	-	0.7	-
853	199.1005	17.6075	-	21.54	22.61	-	-	-	0.7	-
854	199.1251	17.7199	-	-	22.77	-	-	-	0.2	-
855	199.1629	17.7106	-	-	23.15	-	-	-	0.8	-
856	199.1632	17.7296	-	-	22.68	-	-	-	0.7	-
857	199.1550	17.7307	-	21.21	22.50	-	-	-	0.5	-
858	199.0907	17.6645	-	-	22.68	-	-	-	0.9	-
859	199.1575	17.6648	-	-	22.63	-	-	-	0.1	-
860	199.1472	17.6833	-	-	22.30	-	-	-	0.4	-
861	199.0708	17.6580	-	-	22.70	-	-	-	0.0	-
862	199.1408	17.6851	-	-	22.68	-	-	-	0.9	-
863	199.1394	17.6855	-	-	22.44	-	-	-	0.2	-
864	199.0526	17.7076	-	-	22.62	-	-	-	0.5	-
865	199.0480	17.7088	-	21.43	22.47	-	-	-	0.8	-
866	199.0605	17.7036	-	-	22.91	-	-	-	0.8	-
867	199.0675	17.7006	-	21.29	22.63	-	-	-	0.4	-
868	199.0853	17.7280	-	-	22.51	-	-	-	0.6	-
869	199.0889	17.7236	-	-	22.45	-	-	-	0.5	-
870	199.0826	17.7213	-	-	22.67	-	-	-	0.4	-
871	199.0771	17.7055	-	-	22.47	-	-	-	0.2	-
872	199.0646	17.7157	-	21.21	22.66	-	-	-	0.4	-
873	199.0847	17.7296	-	-	22.46	-	-	-	0.2	-
874	199.1795	17.6870	-	21.78	22.90	-	-	-	0.7	-
875	199.1668	17.6884	-	21.79	22.55	-	-	-	0.8	-
876	199.1290	17.6513	22.90	-	-	-	-	-	0.7	-
877	199.1320	17.6505	22.91	-	-	-	-	-	0.7	-
878	199.1260	17.6490	22.49	-	22.33	-	-	-	0.6	-
879	199.1280	17.6482	23.01	-	22.31	-	-	-	0.4	-
880	199.1300	17.6482	23.47	-	22.55	-	-	-	1.0	-
881	199.1020	17.6480	22.22	-	21.99	-	-	-	0.9	-
882	199.0960	17.6448	22.53	-	21.99	-	-	-	0.4	-
883	199.1230	17.6427	22.35	-	-	-	-	21.55	0.8	-
884	199.1470	17.6379	23.33	-	22.52	-	23.15	-	0.7	-
885	199.1160	17.6223	22.33	21.68	22.42	-	-	-	0.6	-
886	199.1130	17.6259	23.00	21.98	22.28	22.31	-	-	0.7	-
887	199.1200	17.6360	22.38	-	21.99	-	-	-	0.3	-
888	199.1220	17.6281	22.91	-	-	-	-	-	0.8	-
889	199.1270	17.6289	23.75	-	-	-	-	-	0.6	-
890	199.1350	17.6322	22.56	-	22.42	-	-	-	0.4	-
891	199.1380	17.6392	22.51	-	-	-	-	-	0.5	-
892	199.1390	17.6432	22.29	21.44	21.99	-	-	-	0.8	-
893	199.1080	17.6430	22.29	-	21.75	-	-	-	0.9	-
894	199.1050	17.6382	22.82	-	-	-	-	-	0.8	-
895	199.1020	17.6360	22.54	-	22.39	-	-	-	0.2	-
896	199.0980	17.6355	22.23	-	22.85	-	-	-	0.1	-
897	199.1030	17.6217	22.13	-	-	-	-	-	0.3	-
898	199.1060	17.6172	22.53	-	22.52	-	-	-	0.6	-
899	199.1710	17.6248	22.85	22.01	22.31	-	-	-	0.8	-
900	199.2190	17.6131	22.33	-	-	-	-	-	0.6	-
901	199.2230	17.6018	22.45	-	-	-	-	-	0.4	-
902	199.1030	17.6148	22.98	22.09	-	-	-	-	0.2	-
903	199.1150	17.6065	22.69	21.74	21.99	-	-	-	0.6	-
904	199.1210	17.5948	22.00	-	-	-	-	-	0.2	-
905	199.1210	17.5845	22.88	-	-	-	-	-	0.5	-
906	199.1470	17.5858	22.96	-	-	-	-	-	0.5	-
907	199.1030	17.5795	22.44	-	-	-	-	-	0.6	-
908	199.1080	17.7514	22.52	-	21.75	-	-	-	0.4	-
909	199.1040	17.7454	22.50	-	22.33	-	-	-	0.6	-
910	199.0680	17.6297	22.26	-	21.99	-	-	-	0.5	-
911	199.0610	17.6623	22.94	-	-	-	-	-	0.1	-
912	199.1360	17.7337	22.66	-	-	-	-	-	0.7	-
913	199.1320	17.7295	22.32	-	21.99	-	-	-	0.6	-
914	199.1320	17.7284	22.46	-	-	-	-	-	0.7	-
915	199.1080	17.7380	22.67	-	21.99	22.15	22.18	-	0.4	-
916	199.0800	17.7352	22.63	-	-	-	-	-	0.3	-
917	199.0870	17.7345	22.64	-	21.75	-	-	-	0.3	-
918	199.1000	17.7254	22.23	-	-	-	-	-	0.6	-
919	199.1030	17.7214	22.43	-	21.75	-	-	-	0.8	-
920	199.1320	17.7213	22.34	21.41	-	-	-	-	0.1	-
921	199.1270	17.7229	22.69	-	22.44	-	-	-	0.7	-
922	199.1240	17.7285	23.08	-	-	-	-	-	0.9	-
923	199.1240	17.7323	23.09	22.50	21.75	-	-	-	0.7	-
924	199.1140	17.7195	22.37	-	-	-	-	-	0.9	-
925	199.1110	17.7206	22.46	-	21.75	-	-	-	0.2	-
926	199.1130	17.7175	22.92	-	-	-	-	-	1.0	-
927	199.1110	17.7177	22.27	-	21.55	-	-	-	0.7	-
928	199.0950	17.7196	22.59	-	-	-	-	-	0.4	-
929	199.0950	17.7182	22.47	-	-	-	-	-	0.9	-
930	199.0870	17.7264	23.31	-	21.55	-	-	-	0.5	-
931	199.0770	17.7230	22.49	-	22.61	-	-	-	1.0	-
932	199.0770	17.7205	22.73	-	-	-	-	-	0.6	-
933	199.0780	17.7219	22.56	-	-	-	-	-	0.9	-
934	199.0790	17.7172	22.65	-	-	-	-	-	0.6	-
935	199.0840	17.7183	22.87	20.98	-	-	-	-	0.4	-
936	199.0900	17.7364	22.88	21.63	-	-	-	-	0.5	-
937	199.0830	17.7382	22.66	-	-	-	-	-	0.1	-
938	199.0870	17.6956	22.60	-	-	-	-	-	0.7	-
939	199.1260	17.6864	22.71	-	-	-	-	-	0.3	-
940	199.1110	17.6957	22.30	-	-	-	-	-	0.7	-
941	199.1100	17.6978	22.28	-	-	-	-	-	0.4	-
942	199.1090	17.6993	22.63	-	22.20	-	-	-	0.9	-
943	199.1070	17.6986	22.36	-	21.11	-	-	-	0.6	-
944	199.1060	17.6998	22.36	-	21.68	-	-	-	0.9	-
945	199.1160	17.6937	22.44	-	-	-	-	-	0.6	-
946	199.1180	17.6913	23.20	-	-	-	-	-	0.2	-
947	199.0970	17.6785	22.76	21.47	21.55	-	-	-	0.9	-
948	199.0980	17.6768	22.55	-	21.75	-	-	-	0.7	-
949	199.1040	17.6901	22.42	-	22.06	-	-	-	0.7	-
950	199.1060	17.6855	22.12	-	-	-	-	-	0.3	-
951	199.1473	17.6480	-	-	22.39	-	-	-	0.5	-
952	199.1130	17.6950	-	-	19.58	-	-	20.53	0.7	-
953	199.1190	17.7098	-	-	22.31	-	-	-	1.0	-
954	199.1150	17.7038	-	-	21.24	-	-	-	0.8	-
955	199.1270	17.6952	-	21.31	-	-	-	-	0.2	-
956	199.1561	17.7424	-	-	22.31	-	-	-	0.6	-
957	199.1099	17.7071	21.16	21.61	21.45	-	-	-	0.6	-
958	199.1090	17.7310	21.94	22.01	22.41	-	-	-	0.5	-
959	199.1740	17.6331	22.21	22.21	22.61	-	-	-	0.3	-
960	199.1200	17.6516	22.60	21.78	22.27	-	-	-	0.7	-
961	199.0090	17.7155	22.66	-	22.58	-	-	-	-	-
962	198.9910	17.6995	22.85	-	22.82	-	-	-	-	-
963	199.0320	17.7163	22.68	-	22.57	-	-	-	-	-
964	199.0390	17.7130	22.64	21.45	22.60	-	-	-	-	-
965	199.0240	17.7138	23.37	-	-	-	-	-	-	-
966	199.0500	17.7175	22.80	-	-	-	-	-	-	-
967	199.1980	17.6634	22.77	-	22.89	-	-	-	-	-
968	199.1780	17.7319	22.28	22.31	-	-	-	-	-	-
969	199.1900	17.7097	22.53	-	22.38	-	-	-	-	-
970	199.1450	17.6585	22.97	-	-	-	-	-	-	-
971	199.1700	17.6781	22.17	-	-	-	-	-	-	-
972	199.0870	17.9493	22.68	-	-	23.75	-	-	-	-
973	199.1620	17.7664	22.30	-	-	-	-	-	-	-
974	199.1800	17.7425	22.72	-	22.40	-	-	-	-	-
975	199.0930	17.7812	22.95	-	22.41	23.04	-	-	-	-
976	199.0750	17.7858	22.34	-	22.33	-	-	-	-	-
977	199.1010	17.7735	22.70	-	-	-	-	-	-	-
978	199.0720	17.7541	22.40	-	22.31	-	-	-	-	-
979	199.0538	17.7837	-	-	22.21	22.31	22.23	-	-	-
980	199.2840	17.8488	22.52	-	-	-	-	-	-	-
981	199.0940	17.8293	23.18	-	-	-	22.43	-	-	-
982	199.1250	17.8192	22.58	21.67	-	-	-	-	-	-
983	199.1120	17.6142	23.04	-	-	-	-	-	-	-
984	199.1010	17.6077	22.17	22.29	22.31	-	-	-	-	-
985	199.1510	17.5926	23.15	-	-	-	-	-	-	-
986	198.9660	17.5507	23.12	-	-	-	22.26	-	-	-
987	199.0310	17.5206	22.91	-	-	-	-	-	-	-
988	199.0220	17.8470	-	20.66	-	22.26	-	-	-	-
989	199.2420	17.8086	22.73	-	-	-	-	21.27	-	-
990	199.2530	17.8121	22.75	-	21.24	21.55	21.08	-	-	-
991	199.1740	17.7772	-	22.15	22.56	22.80	-	-	-	-
992	199.2600	17.7344	-	22.76	-	23.18	21.93	-	-	-
993	199.1050	17.5365	-	21.19	21.24	21.70	20.75	-	-	-
994	199.0380	17.8938	-	-	22.03	22.49	-	-	-	-
995	198.9930	17.8901	-	-	22.52	22.78	-	-	-	-
996	199.0140	17.8765	-	-	22.05	21.95	-	-	-	-
997	199.0528	17.6238	-	-	22.63	22.87	-	-	-	-
998	199.1420	17.6777	-	22.22	22.48	-	-	-	-	-
999	199.1140	17.6847	-	22.07	22.28	-	-	-	-	-
1000	199.1490	17.7177	-	22.32	22.61	-	-	-	-	-
1001	199.1480	17.7169	-	22.14	22.47	-	-	-	-	-
1002	199.0710	17.7043	-	22.00	22.94	-	-	-	-	-
1003	199.1180	17.6824	-	22.06	22.47	-	-	-	-	-
1004	199.0940	17.6921	-	21.75	21.88	-	-	-	-	-
1005	199.1650	17.6655	-	22.16	22.93	-	-	-	-	-
1006	199.1370	17.7289	-	21.92	22.21	-	-	-	-	-
1007	199.0780	17.6347	-	22.21	22.39	-	-	-	-	-
1008	199.1570	17.7300	-	22.14	22.26	-	-	-	-	-
1009	199.0960	17.7137	-	22.47	22.44	-	-	-	-	-
1010	199.1030	17.7076	-	22.22	21.94	-	-	-	-	-
1011	199.1230	17.7146	-	21.89	22.22	-	-	-	-	-
1012	199.0890	17.6987	-	22.00	21.96	-	-	-	-	-
1013	199.0950	17.6816	-	22.15	22.34	-	-	-	-	-
1014	199.1120	17.7012	-	22.00	21.88	-	-	-	-	-
1015	199.1590	17.7277	22.00	21.98	-	-	-	-	-	-
1016	199.1140	17.7220	22.03	21.67	21.44	-	-	-	-	-
1017	199.0710	17.6657	21.99	21.60	21.35	-	-	-	-	-
1018	199.0780	17.6662	22.50	21.85	21.76	-	-	-	-	-
1019	199.0930	17.9265	-	21.90	-	-	-	-	-	-
1020	199.2380	17.8568	-	21.38	19.97	20.20	21.07	-	-	-
1021	198.9370	17.7329	-	22.15	-	-	20.55	20.97	-	-
1022	199.0260	17.7503	-	21.74	21.49	22.20	22.60	-	-	-
1023	198.9710	17.5974	-	21.73	20.38	21.66	20.78	21.41	-	-
1024	199.1060	17.5355	-	22.48	-	21.75	-	-	-	-
1025	199.2470	17.7151	-	22.27	-	-	-	-	-	-
1026	199.2060	17.6981	-	22.41	21.55	22.47	-	-	-	-
1027	199.1493	17.7350	-	-	22.18	-	-	-	-	-
1028	199.1577	17.7258	-	-	22.08	-	-	-	-	-
1029	199.1437	17.7408	-	-	22.26	-	-	-	-	-
1030	199.1802	17.7214	-	22.54	22.29	-	-	-	-	-
1031	199.1790	17.7150	-	-	22.17	-	-	-	-	-
1032	199.1690	17.7167	-	-	22.15	-	22.36	-	-	-
1033	199.1628	17.7159	-	-	22.21	-	-	-	-	-
1034	199.1577	17.7039	-	-	22.47	-	-	-	-	-
1035	199.1622	17.7138	-	-	22.29	-	-	-	-	-
1036	199.1285	17.7087	-	21.21	22.14	-	-	-	-	-
1037	199.1795	17.8356	-	20.65	22.10	20.86	21.46	19.63	-	-
1038	199.1902	17.8150	-	20.82	22.26	22.05	22.24	-	-	-
1039	199.1232	17.8060	-	20.91	21.84	22.22	23.08	-	-	-
1040	199.1155	17.8072	-	20.32	21.89	21.57	21.65	-	-	-
1041	199.2525	17.7197	-	19.41	22.33	20.13	20.09	-	-	-
1042	199.2477	17.7167	-	20.44	21.93	21.41	21.70	-	-	-
1043	199.2570	17.7367	-	-	22.28	22.21	22.30	-	-	-
1044	199.3094	199.3094	-	-	22.80	22.20	-	-	-	-
1045	199.1355	17.6909	-	20.79	22.31	21.00	21.30	-	-	-
1046	199.1327	17.6866	-	20.74	22.37	22.70	22.50	-	-	-
1047	198.9915	17.7984	-	20.45	22.80	22.10	-	-	-	-
1048	199.0292	17.7707	-	20.62	22.09	21.16	-	-	-	-
1049	199.0513	17.6870	-	-	22.39	22.02	22.13	-	-	-
1050	199.0916	17.6042	-	20.60	22.39	21.25	21.55	-	-	-
1051	199.1079	17.7378	-	21.54	22.55	21.76	22.14	-	-	-
1052	199.1772	17.8935	20.84	20.67	20.92	20.75	21.02	-	-	-
1053	198.9262	17.7785	20.98	-	21.62	-	-	-	-	-
1054	199.1297	17.7668	20.77	20.68	20.44	20.67	20.50	-	-	-
1055	199.1021	17.6850	20.79	22.41	22.41	-	-	-	-	-
1056	199.2212	17.5024	17.45	19.70	19.74	-	-	-	-	-
1057	198.9071	17.6194	19.27	19.55	19.38	-	-	-	-	-
1058	199.3787	17.6982	19.08	-	20.91	-	-	-	-	-
1059	199.3319	17.7502	18.09	20.21	18.88	22.06	-	-	-	-
1060	199.0085	17.9017	20.27	18.66	18.09	22.18	-	-	-	-
1061	199.0618	17.7469	-	21.62	21.39	21.31	24.04	21.89	-	-
1062	199.1632	17.8320	-	-	21.98	22.16	22.81	-	-	-
1063	199.1662	17.6982	-	-	21.46	22.37	21.76	-	-	-
1064	199.2905	17.5953	-	21.72	21.32	-	-	-	-	-
1065	199.1098	17.7287	-	22.04	20.11	21.77	21.88	-	-	-
1066	199.3087	17.6060	-	21.78	21.54	-	-	-	-	-
1067	199.0213	17.8467	-	21.47	21.60	21.78	-	-	-	-
1068	199.1933	17.6780	-	-	-	22.35	-	-	-	-
1069	199.0900	17.8140	-	-	-	22.69	-	-	-	-
1070	199.2580	17.6540	23.27	22.77	-	-	-	-	-	-
1071	199.2370	17.5372	21.60	-	-	-	-	-	-	-
1072	199.1300	17.5638	22.23	-	-	-	-	-	-	-
1073	199.0120	17.6915	21.12	21.87	21.92	-	-	-	-	-
1074	198.9000	17.7967	21.41	-	-	-	-	-	-	-
1075	199.0440	17.7721	21.32	-	21.83	-	-	22.32	-	-
1076	199.0590	17.9284	22.67	-	23.00	-	-	-	-	-
1077	199.2440	17.9144	21.57	21.71	22.44	22.34	-	-	-	-
1078	199.2150	17.9172	22.44	21.30	21.53	-	-	-	-	-
1079	199.1710	17.7247	21.05	21.35	21.56	22.51	21.41	-	-	-
1080	199.1910	17.7057	21.24	-	21.91	-	-	-	-	-
1081	199.1860	17.6816	21.58	22.09	21.57	-	-	-	-	-
1082	199.1400	17.7194	21.31	-	21.81	-	-	-	-	-
1083	199.1440	17.7169	21.56	22.47	21.95	-	-	-	-	-
1084	199.1050	17.6860	21.37	22.10	21.45	-	-	-	-	-
1085	199.1030	17.6832	21.40	21.52	21.71	-	-	-	-	-
1086	199.0790	17.6899	20.91	21.23	21.00	-	22.07	-	-	-
1087	199.0770	17.6909	21.24	21.42	21.71	-	-	-	-	-
1088	199.0650	17.7081	21.16	22.66	21.64	-	-	-	-	-
1089	199.0870	17.7059	20.94	-	21.56	-	-	-	-	-
1090	199.0650	17.6815	21.18	22.22	22.36	-	-	-	-	-
1091	199.1270	17.6807	21.25	21.86	22.06	-	-	-	-	-
1092	199.1310	17.7091	21.26	-	22.22	-	-	-	-	-
1093	199.0980	17.6997	21.42	22.34	21.42	-	23.21	-	-	-
1094	199.0780	17.7026	21.55	22.20	22.65	-	-	-	-	-
1095	199.1340	17.6913	21.48	21.75	22.15	-	-	-	-	-
1096	199.1180	17.7035	21.26	22.21	21.33	-	-	-	-	-
1097	199.0650	17.7163	21.71	21.68	21.79	-	-	-	-	-
1098	199.1270	17.6953	21.35	22.22	22.56	-	-	-	-	-
1099	199.1060	17.7026	21.20	22.31	22.58	-	-	-	-	-
1100	199.0860	17.7166	21.53	-	22.04	-	-	-	-	-
1101	199.0910	17.6735	20.93	22.18	21.46	-	-	-	-	-
1102	199.0820	17.6496	20.93	22.49	22.55	-	-	-	-	-
1103	199.1120	17.6537	21.52	22.46	22.05	-	-	-	-	-
1104	199.0830	17.6755	21.58	22.54	21.54	-	-	-	-	-
1105	199.1250	17.6351	21.56	-	22.11	-	-	-	-	-
1106	199.1250	17.6190	21.67	-	22.90	-	-	-	-	-
1107	199.1050	17.6192	21.56	22.11	22.37	-	-	-	-	-
1108	199.0610	17.6323	21.68	21.61	22.04	22.09	22.31	-	-	-
1109	199.0680	17.6331	21.67	22.73	22.38	-	-	-	-	-
1110	199.0440	17.6688	21.45	22.02	21.94	-	-	-	-	-
1111	199.1260	17.7920	21.39	-	22.75	-	-	-	-	-
1112	199.2370	17.7781	21.76	22.75	22.55	-	-	-	-	-
1113	199.1260	17.7250	22.67	21.94	-	-	23.69	-	-	-
1114	199.1320	17.6951	21.90	22.42	22.34	-	-	-	-	-
1115	199.1120	17.7066	22.34	21.84	20.92	-	22.91	-	-	-
1116	199.1040	17.6969	22.12	22.26	-	-	-	-	-	-
1117	199.1340	17.7167	23.00	22.11	-	-	-	-	-	-
1118	199.1410	17.7173	22.24	22.27	21.17	-	-	-	-	-
1119	199.1430	17.7052	22.12	22.44	21.61	-	-	-	-	-
1120	199.0990	17.7053	22.39	22.21	-	-	-	-	-	-
1121	199.1430	17.6868	22.11	22.30	-	-	-	-	-	-
1122	199.1210	17.6669	22.28	22.26	-	-	-	-	-	-
1123	199.0787	17.6899	20.74	21.30	20.64	-	22.19	-	-	-
1124	199.3319	17.7502	18.29	19.79	18.61	21.94	21.96	-	-	-
1125	199.1138	17.8049	-	-	-	-	23.09	-	-	-
1126	198.9564	17.5556	22.08	22.62	-	-	22.72	-	-	-
1127	198.9665	17.5498	22.12	-	-	-	22.44	-	-	-
1128	199.0023	17.5333	21.84	21.93	-	-	22.72	-	-	-
1129	199.0293	17.5409	22.16	-	22.45	-	22.78	-	-	-
1130	199.0518	17.5521	21.87	21.84	-	-	21.87	-	-	-
1131	199.0512	17.5510	21.74	21.59	21.94	22.06	23.50	-	-	-
1132	199.0496	17.5222	22.00	22.02	21.95	-	22.06	-	-	-
1133	199.1240	17.7266	-	22.32	-	-	-	-	-	-
1134	199.1150	17.7300	-	22.23	-	-	20.88	-	-	-
1135	199.1100	17.7214	-	22.11	21.76	-	-	-	-	-
1136	199.1080	17.7216	-	22.13	21.55	-	-	-	-	-
1137	199.0990	17.7329	-	21.96	-	-	-	-	-	-
1138	199.1260	17.7407	-	22.36	-	-	-	-	-	-
1139	199.1490	17.7423	-	22.41	-	-	22.55	-	-	-
1140	199.1390	17.7420	21.78	22.57	-	-	23.52	-	-	-
1141	199.1150	17.7395	21.79	22.75	21.27	-	-	-	-	-
1142	199.1130	17.7402	-	22.33	20.91	-	23.33	-	-	-
1143	199.1100	17.7365	-	22.54	-	-	-	-	-	-
1144	199.1100	17.7335	-	22.36	-	-	-	-	-	-
1145	199.1030	17.7383	-	22.76	-	-	-	-	-	-
1146	199.1010	17.7394	-	22.57	-	-	-	-	-	-
1147	199.0980	17.7359	-	22.59	-	-	-	-	-	-
1148	199.0900	17.7234	-	22.51	-	-	23.33	-	-	-
1149	199.1040	17.7233	-	22.37	-	-	-	-	-	-
1150	199.1070	17.7245	-	22.36	-	-	-	-	-	-
1151	199.1180	17.7192	-	21.96	-	-	22.96	21.19	-	-
1152	199.1010	17.7118	-	22.34	-	-	-	-	-	-
1153	199.1170	17.7013	-	22.00	-	-	-	-	-	-
1154	199.1290	17.7047	-	22.11	-	-	23.56	-	-	-
1155	199.1250	17.7100	-	22.31	-	-	23.59	-	-	-
1156	199.1210	17.7090	-	22.31	-	-	-	-	-	-
1157	199.1250	17.7133	-	21.86	-	-	-	-	-	-
1158	199.1130	17.6999	-	22.04	-	-	-	-	-	-
1159	199.1090	17.6959	-	21.88	-	-	-	-	-	-
1160	199.1070	17.7146	-	21.72	21.24	-	-	21.65	-	-
1161	199.1270	17.7097	-	21.83	-	-	-	-	-	-
1162	199.0990	17.7002	-	21.48	21.11	-	-	-	-	-
1163	199.1080	17.7286	-	21.98	-	-	-	-	-	-
1164	199.0390	17.7183	-	21.29	21.55	21.73	-	21.91	-	-
1165	199.0380	17.7177	-	21.65	21.11	21.42	-	21.78	-	-
1166	199.1030	17.6843	-	22.13	21.11	-	-	-	-	-
1167	199.1180	17.6630	-	21.57	21.55	-	-	-	-	-
1168	199.0120	17.5176	18.20	18.43	1.57	-	21.63	-	-	-
1169	199.1160	17.5026	-	21.75	21.99	-	-	-	-	-
1170	199.0910	17.7319	-	22.09	-	-	-	-	-	-
1171	199.0390	17.7122	-	22.06	22.31	-	-	-	-	-
1172	199.1310	17.6988	-	22.03	-	-	-	-	-	-
1173	199.1290	17.6979	-	22.43	-	-	-	-	-	-
1174	199.1160	17.6897	-	21.78	21.75	-	-	-	-	-
1175	199.1210	17.6990	-	21.76	21.55	22.31	22.43	-	-	-
1176	199.1180	17.7048	-	22.09	21.75	-	-	-	-	-
1177	199.0940	17.7030	-	21.83	-	-	-	-	-	-
1178	199.1040	17.7046	-	21.84	-	-	-	-	-	-
1179	199.1060	17.7026	-	21.95	21.55	-	-	-	-	-
1180	199.1070	17.7012	-	22.11	21.24	-	-	-	-	-
1181	199.0980	17.7090	-	22.03	22.31	-	-	-	-	-
1182	199.0710	17.7107	-	22.51	-	-	-	-	-	-
1183	199.0930	17.7173	-	21.88	-	-	-	-	-	-
1184	199.0780	17.7224	-	22.03	-	-	-	-	-	-
1185	199.1070	17.7368	-	22.15	-	-	22.16	-	-	-
1186	199.1320	17.6725	-	21.92	-	-	-	-	-	-
1187	199.0700	17.7208	-	22.00	-	-	-	-	-	-
1188	199.1130	17.6842	-	21.92	-	-	-	-	-	-
1189	199.1110	17.6849	-	21.79	-	-	-	-	-	-
1190	199.1370	17.6806	-	22.13	-	-	-	-	-	-
1191	199.1530	17.6905	-	22.50	-	-	-	-	-	-
1192	199.0920	17.6751	19.03	21.76	19.19	-	20.13	20.46	-	-
1193	199.1460	17.6493	-	21.93	-	-	-	-	-	-
1194	199.1440	17.6479	-	22.21	-	-	-	-	-	-
1195	199.1410	17.6455	-	22.48	-	-	-	-	-	-
1196	199.1030	17.6854	-	22.21	-	-	-	-	-	-
1197	199.0680	17.6608	-	22.16	-	-	-	-	-	-
1198	199.0510	17.6727	-	21.99	-	-	-	-	-	-
1199	199.0480	17.6812	-	22.25	-	-	-	-	-	-
1200	199.0420	17.6780	-	22.34	-	-	-	-	-	-
1201	199.0590	17.6689	-	22.74	-	-	-	-	-	-
1202	199.0520	17.6707	-	22.29	-	-	-	-	-	-
1203	199.0760	17.6544	-	22.39	-	-	-	-	-	-
1204	199.0820	17.6562	-	22.33	-	-	-	-	-	-
1205	199.0910	17.6572	-	22.74	-	-	-	-	-	-
1206	199.1480	17.6692	-	21.88	21.55	-	-	21.62	-	-
1207	199.1420	17.6540	-	22.28	-	-	-	-	-	-
1208	199.0490	17.6982	-	22.33	-	-	-	-	-	-
1209	199.1520	17.7330	-	22.10	-	22.31	-	-	-	-
1210	199.0480	17.6937	-	22.51	-	-	-	-	-	-
1211	199.0430	17.7374	-	21.89	-	-	-	-	-	-
1212	199.0390	17.7395	-	22.29	-	-	-	-	-	-
1213	199.0330	17.6689	-	22.14	-	-	-	-	-	-
1214	199.0560	17.6334	-	21.95	-	-	-	-	-	-
1215	199.0620	17.6389	-	22.49	-	-	-	-	-	-
1216	199.0560	17.6276	-	22.12	-	-	-	-	-	-
1217	199.0500	17.6334	-	22.43	-	-	-	-	-	-
1218	199.1170	17.6264	-	22.12	-	-	-	-	-	-
1219	199.0980	17.6238	-	22.00	-	-	-	-	-	-
1220	199.1080	17.6136	-	22.29	-	-	-	-	-	-
1221	199.0960	17.6101	-	21.96	-	-	-	-	-	-
1222	199.1150	17.6073	-	22.47	-	-	-	-	-	-
1223	199.1290	17.6299	-	22.14	-	-	-	-	-	-
1224	199.1340	17.6168	-	22.26	-	-	-	-	-	-
1225	199.1290	17.6207	-	22.18	-	-	-	-	-	-
1226	199.1310	17.6182	-	22.07	-	-	-	-	-	-
1227	199.1390	17.6221	-	22.25	-	-	-	-	-	-
1228	199.1710	17.6482	-	22.28	-	-	-	-	-	-
1229	199.1760	17.6419	-	22.28	-	-	-	-	-	-
1230	199.1900	17.6419	-	22.24	-	-	-	-	-	-
1231	199.2070	17.6436	-	21.97	-	-	-	-	-	-
1232	199.1850	17.6467	-	22.24	-	-	-	-	-	-
1233	199.0540	17.7835	-	22.04	21.75	22.05	-	-	-	-
1234	199.0500	17.7817	-	22.00	-	-	-	-	-	-
1235	199.0660	17.7710	-	22.51	-	-	-	-	-	-
1236	199.1790	17.7767	-	22.51	-	-	-	-	-	-
1237	199.1620	17.7672	-	22.31	-	-	-	-	-	-
1238	199.0260	17.7608	-	21.89	-	-	-	-	-	-
1239	199.0080	17.6957	-	22.00	-	-	-	-	-	-
1240	199.1360	17.7280	21.53	-	22.48	-	-	-	-	-
1241	199.1300	17.7259	21.80	22.11	22.07	-	-	-	-	-
1242	199.1340	17.7219	21.80	-	-	-	-	-	-	-
1243	199.1360	17.7211	21.74	21.84	22.08	-	-	-	-	-
1244	199.1370	17.7158	21.68	22.15	22.14	-	-	-	-	-
1245	199.1300	17.7141	21.38	21.94	21.84	-	-	-	-	-
1246	199.1130	17.7266	21.75	-	22.36	-	-	-	-	-
1247	199.1060	17.7211	21.75	21.32	21.85	21.95	21.56	22.02	-	-
1248	199.1110	17.7097	21.86	-	-	-	-	-	-	-
1249	199.1170	17.7193	21.80	-	21.91	-	-	-	-	-
1250	199.1200	17.7172	21.69	22.75	21.84	-	-	-	-	-
1251	199.1240	17.7064	21.52	-	-	-	-	-	-	-
1252	199.1200	17.6951	21.44	-	22.12	-	-	-	-	-
1253	199.1220	17.7045	21.43	21.79	21.45	-	-	-	-	-
1254	199.1210	17.7034	21.77	22.33	22.62	-	-	-	-	-
1255	199.1130	17.7024	21.54	-	21.59	-	-	-	-	-
1256	199.1090	17.7038	21.50	21.98	21.68	-	-	-	-	-
1257	199.1040	17.7033	21.75	22.52	22.13	-	-	-	-	-
1258	199.1080	17.7027	21.48	21.93	22.47	-	-	-	-	-
1259	199.1110	17.7018	21.85	-	-	-	-	-	-	-
1260	199.1070	17.7059	21.69	-	22.45	-	-	-	-	-
1261	199.1090	17.7058	21.69	-	22.44	-	-	-	-	-
1262	199.1050	17.6942	21.54	22.10	22.33	-	-	-	-	-
1263	199.1360	17.6903	21.71	21.78	21.82	21.71	21.41	-	-	-
1264	199.1360	17.6847	21.63	-	22.21	-	-	-	-	-
1265	199.1260	17.6912	21.75	22.27	21.72	-	-	-	-	-
1266	199.1260	17.6944	21.94	21.75	21.94	-	-	-	-	-
1267	199.1230	17.6960	21.83	-	-	-	-	-	-	-
1268	199.1200	17.6939	21.55	-	22.36	-	-	-	-	-
1269	199.1120	17.6994	21.64	-	22.41	-	-	-	-	-
1270	199.0990	17.6946	21.85	-	22.44	-	-	-	-	-
1271	199.1030	17.6911	21.69	-	21.63	-	-	-	-	-
1272	199.0990	17.6857	21.40	-	22.03	-	-	-	-	-
1273	199.1070	17.6833	21.73	-	22.35	-	-	-	-	-
1274	199.1070	17.6815	21.90	-	21.94	-	-	-	-	-
1275	199.1160	17.6891	21.65	22.08	22.67	-	-	-	-	-
1276	199.1120	17.6773	21.63	22.10	21.81	-	-	-	-	-
1277	199.1250	17.6779	21.87	-	22.33	-	-	-	-	-
1278	199.1320	17.6795	21.89	-	-	-	-	-	-	-
1279	199.1340	17.6777	21.47	-	22.34	-	-	-	-	-
1280	199.1370	17.6807	21.90	-	-	-	-	-	-	-
1281	199.1320	17.6748	21.63	-	22.20	-	-	-	-	-
1282	199.1170	17.6685	21.67	-	22.35	-	-	-	-	-
1283	199.1410	17.6793	21.60	-	22.03	-	-	-	-	-
1284	199.1090	17.6619	22.09	-	-	-	-	-	-	-
1285	199.1570	17.6649	21.72	-	22.68	-	-	-	-	-
1286	199.1440	17.6957	21.78	-	22.68	-	-	-	-	-
1287	199.1410	17.6914	21.68	-	22.03	-	-	-	-	-
1288	199.1630	17.7158	21.80	21.74	22.29	-	-	-	-	-
1289	199.1560	17.7016	21.66	-	22.91	-	-	-	-	-
1290	199.1490	17.7081	22.15	-	23.13	-	-	-	-	-
1291	199.1480	17.7102	21.94	-	22.27	-	-	-	-	-
1292	199.1460	17.7083	22.09	-	22.52	-	-	-	-	-
1293	199.1570	17.7306	21.72	-	21.70	-	-	-	-	-
1294	199.1540	17.7237	21.99	-	22.88	-	-	-	-	-
1295	199.1200	17.7066	21.68	22.04	22.35	-	-	-	-	-
1296	199.1030	17.7238	21.49	22.51	21.90	-	-	-	-	-
1297	199.1250	17.7324	21.08	-	22.26	-	-	-	-	-
1298	199.1250	17.7433	21.42	-	22.51	18.81	18.73	19.95	-	-
1299	199.1120	17.7398	21.03	-	21.92	-	-	-	-	-
1300	199.1150	17.7482	21.35	21.88	22.12	-	-	-	-	-
1301	199.1000	17.7493	21.49	-	22.27	-	-	-	-	-
1302	199.1010	17.7439	21.32	-	22.07	-	-	-	-	-
1303	199.1440	17.7409	21.63	22.49	22.40	-	-	-	-	-
1304	199.1390	17.7473	21.88	-	22.65	-	-	-	-	-
1305	199.1310	17.7544	21.58	-	22.51	-	-	21.08	-	-
1306	199.0840	17.7283	21.63	22.69	22.59	-	-	-	-	-
1307	199.0820	17.7233	21.58	-	22.06	-	-	-	-	-
1308	199.0970	17.7154	21.89	-	22.47	-	-	-	-	-
1309	199.0860	17.7116	21.71	-	22.53	-	-	-	-	-
1310	199.0720	17.7215	21.65	-	22.71	-	-	-	-	-
1311	199.0690	17.7194	21.66	21.93	22.62	-	-	-	-	-
1312	199.0720	17.7094	21.63	-	22.12	-	-	-	-	-
1313	199.0800	17.7467	21.28	-	22.35	-	-	-	-	-
1314	199.0570	17.7026	21.54	22.12	21.84	-	-	-	-	-
1315	199.0960	17.7068	21.48	21.84	21.79	-	-	-	-	-
1316	199.0880	17.7046	21.93	-	22.06	-	-	-	-	-
1317	199.0600	17.6844	21.87	21.80	22.49	-	-	-	-	-
1318	199.0670	17.6846	22.25	-	22.43	-	-	-	-	-
1319	199.0860	17.6795	21.73	-	-	-	-	-	-	-
1320	199.0910	17.6781	21.62	-	21.98	-	-	-	-	-
1321	199.0600	17.6744	21.53	-	21.75	-	-	-	-	-
1322	199.0950	17.6728	21.83	-	22.32	-	-	-	-	-
1323	199.0840	17.6757	21.81	-	21.80	-	-	-	-	-
1324	199.0710	17.6657	21.68	-	22.01	-	-	-	-	-
1325	199.0710	17.6752	21.64	22.07	21.96	-	-	-	-	-
1326	199.0660	17.6725	21.86	-	22.16	-	-	-	-	-
1327	199.0450	17.6058	21.42	-	22.10	22.60	-	21.07	-	-
1328	199.2410	17.7053	22.06	-	23.20	-	-	-	-	-
1329	199.1480	17.7359	21.88	-	22.08	21.63	-	-	-	-
1330	199.0400	17.6981	21.60	-	22.41	-	-	-	-	-
1331	199.0360	17.6969	21.51	-	22.13	-	-	-	-	-
1332	199.0500	17.7294	21.86	-	23.02	-	-	-	-	-
1333	199.0480	17.7091	21.77	-	21.94	-	-	-	-	-
1334	199.1300	17.7377	21.94	-	-	-	-	-	-	-
1335	199.1270	17.7333	21.99	22.04	22.14	-	-	-	-	-
1336	199.1130	17.7326	21.73	21.62	21.98	-	-	-	-	-
1337	199.0910	17.6842	22.06	-	22.25	-	-	-	-	-
1338	199.0820	17.6704	21.96	-	-	-	-	-	-	-
1339	199.1090	17.7247	21.48	22.12	21.92	-	-	-	-	-
1340	199.0990	17.7183	21.98	-	22.95	-	-	-	-	-
1341	199.0440	17.6656	22.22	-	22.60	-	-	-	-	-
1342	199.0430	17.6727	22.60	-	22.65	-	-	-	-	-
1343	199.0310	17.6764	22.62	-	22.60	-	-	-	-	-
1344	199.0310	17.6764	22.62	-	22.60	-	-	-	-	-
1345	199.1890	17.6526	22.32	-	22.61	-	-	-	-	-
1346	199.1850	17.6656	22.57	-	22.52	-	-	-	-	-
1347	199.1940	17.6741	23.14	-	22.91	-	-	-	-	-
1348	199.1790	17.6755	22.59	-	22.13	-	-	-	-	-
1349	199.1790	17.6677	22.43	-	22.70	-	-	-	-	-
1350	199.1810	17.6652	23.06	-	22.38	-	-	-	-	-
1351	199.1730	17.6689	22.85	-	22.57	-	-	-	-	-
1352	199.1700	17.6742	22.87	-	22.84	-	-	-	-	-
1353	199.0420	17.7065	22.43	-	22.80	-	-	-	-	-
1354	199.0380	17.7183	22.95	20.51	21.76	21.55	21.27	21.83	-	-
1355	199.0260	17.7065	22.54	-	22.87	-	-	-	-	-
1356	199.0620	17.7227	22.60	-	22.37	22.67	-	-	-	-
1357	199.0460	17.7193	22.82	-	22.39	-	-	-	-	-
1358	199.0730	17.7192	22.76	21.99	22.26	-	-	-	-	-
1359	199.0740	17.7089	22.52	-	22.47	-	-	21.65	-	-
1360	199.0700	17.7094	22.39	-	22.64	-	-	-	-	-
1361	199.0600	17.7106	22.55	-	23.14	-	-	-	-	-
1362	199.0660	17.7022	22.61	21.72	21.86	-	-	20.25	-	-
1363	199.0710	17.7191	22.63	22.09	22.32	-	-	-	-	-
1364	199.0340	17.6641	21.97	-	22.69	-	-	-	-	-
1365	199.1790	17.7272	22.34	-	22.75	-	-	-	-	-
1366	199.1770	17.7130	22.64	-	22.39	-	-	-	-	-
1367	199.1680	17.7226	22.56	-	22.19	-	-	-	-	-
1368	199.1730	17.7178	22.50	-	22.73	-	-	-	-	-
1369	199.1600	17.7228	22.23	-	22.73	-	-	21.32	-	-
1370	199.1610	17.7134	22.47	-	22.80	-	-	-	-	-
1371	199.1610	17.7122	22.38	-	22.91	-	-	-	-	-
1372	199.1570	17.7104	22.73	-	22.87	-	-	-	-	-
1373	199.1630	17.6998	22.16	-	22.37	-	-	-	-	-
1374	199.1670	17.7083	22.32	-	22.53	-	-	21.92	-	-
1375	199.1710	17.7113	22.50	-	22.55	-	-	-	-	-
1376	199.1690	17.7060	22.52	-	22.48	-	-	21.77	-	-
1377	199.1740	17.6994	22.44	-	22.39	-	-	-	-	-
1378	199.1970	17.6976	22.58	-	22.55	-	-	-	-	-
1379	199.1760	17.6965	22.60	-	22.59	-	-	-	-	-
1380	199.1760	17.6897	22.47	-	22.45	-	-	-	-	-
1381	199.0630	17.6834	22.46	-	22.41	-	-	21.67	-	-
1382	199.0620	17.6970	23.08	-	22.61	-	-	-	-	-
1383	199.0620	17.6933	22.58	-	23.12	-	-	19.93	-	-
1384	199.0650	17.6953	22.82	-	22.07	-	-	-	-	-
1385	199.0670	17.6914	22.64	-	22.22	-	-	-	-	-
1386	199.0670	17.6895	22.12	21.95	22.34	-	-	-	-	-
1387	199.0630	17.6899	22.30	-	22.87	-	-	-	-	-
1388	199.1670	17.6661	22.50	-	22.57	-	-	-	-	-
1389	199.1640	17.6627	22.74	21.44	22.46	-	-	-	-	-
1390	199.1530	17.6648	22.43	-	22.11	-	-	-	-	-
1391	199.1480	17.6637	22.44	-	22.43	-	-	-	-	-
1392	199.1490	17.6599	22.58	-	22.46	-	-	-	-	-
1393	199.1560	17.6523	22.77	-	22.71	-	-	-	-	-
1394	199.1490	17.6692	22.35	21.37	22.14	-	-	-	-	-
1395	199.1500	17.6698	22.35	-	22.24	-	-	-	-	-
1396	199.1160	17.6252	22.76	22.13	-	22.20	-	-	-	-
1397	199.1450	17.6189	23.17	21.60	-	-	-	-	-	-
1398	199.1500	17.6398	23.32	-	-	-	-	-	-	-
1399	199.1060	17.6474	22.92	21.59	22.01	-	-	-	-	-
1400	199.0870	17.6464	22.48	-	22.16	-	-	-	-	-
1401	199.1340	17.6192	22.38	-	22.69	-	-	-	-	-
1402	199.1210	17.6317	23.22	-	22.39	-	-	-	-	-
1403	199.1300	17.6309	23.51	-	22.59	-	-	-	-	-
1404	199.1400	17.6377	22.61	-	22.27	-	-	-	-	-
1405	199.1060	17.6410	22.45	21.60	22.22	-	-	-	-	-
1406	199.1030	17.6317	22.16	-	22.76	-	-	-	-	-
1407	199.0980	17.6188	23.12	-	22.62	-	-	-	-	-
1408	199.1660	17.6259	22.92	-	22.31	22.42	-	-	-	-
1409	199.1990	17.6353	22.92	-	22.55	-	-	-	-	-
1410	199.1140	17.8051	22.97	-	21.93	22.26	-	-	-	-
1411	199.1070	17.6673	22.70	-	22.68	-	-	21.50	-	-
1412	199.0910	17.6645	22.99	-	22.47	-	-	-	-	-
1413	199.1180	17.6756	22.70	-	22.41	-	-	-	-	-
1414	199.1160	17.6724	-	21.67	22.41	-	-	-	-	-
1415	199.1030	17.6868	23.36	-	22.36	-	-	-	-	-
1416	199.0760	17.6906	22.58	-	22.45	-	-	-	-	-
1417	199.1330	17.7361	22.75	-	22.22	-	-	-	-	-
1418	199.1390	17.7339	23.01	21.87	22.10	-	-	-	-	-
1419	199.0990	17.7230	22.55	-	22.21	-	-	-	-	-
1420	199.1300	17.7244	22.39	22.35	22.23	-	-	-	-	-
1421	199.1130	17.7194	22.69	-	22.36	-	-	21.15	-	-
1422	199.0860	17.7233	22.27	22.39	21.90	-	-	-	-	-
1423	199.0880	17.7248	22.86	-	22.01	-	-	-	-	-
1424	199.1190	17.6924	22.42	22.42	22.14	-	-	-	-	-
1425	199.0990	17.6776	22.72	22.28	21.99	-	-	-	-	-
1426	199.0930	17.6890	22.56	-	22.37	-	-	-	-	-
1427	199.1030	17.6883	22.56	-	22.41	-	-	-	-	-
1428	199.1040	17.5361	22.88	20.53	22.24	22.66	-	-	-	-
1429	199.1390	17.5332	23.42	-	21.55	-	-	-	-	-
1430	199.0620	17.6494	22.63	-	22.45	-	-	-	-	-
1431	198.9510	17.7148	22.68	-	-	22.61	-	-	-	-
1432	199.0260	17.7464	22.88	-	-	-	-	-	-	-
1433	198.9660	17.6975	23.02	22.06	-	22.68	-	-	-	-
1434	198.9690	17.6375	22.49	-	-	-	-	-	-	-
1435	199.0920	17.6037	22.48	-	-	22.24	-	-	-	-
1436	199.0330	17.7324	22.11	-	21.81	-	-	-	-	-
1437	199.0520	17.6436	22.48	-	22.45	-	-	-	-	-
1438	199.0380	17.6325	22.28	-	22.90	-	-	-	-	-
1439	199.0270	17.7500	22.12	21.42	-	22.61	-	-	-	-
1440	199.0540	17.7703	22.88	-	22.33	-	-	-	-	-
1441	199.0980	17.7923	22.19	-	22.37	-	-	-	-	-
1442	199.0640	17.7756	22.09	-	22.41	-	-	-	-	-
1443	199.0520	17.7790	22.51	-	22.40	-	22.00	-	-	-
1444	199.0810	17.7076	22.08	22.71	21.56	-	-	-	-	-
1445	199.0890	17.6965	22.92	-	21.54	-	23.60	21.31	-	-
1446	199.0950	17.7157	22.28	-	22.25	-	-	-	-	-
1447	199.0960	17.7143	22.20	-	-	-	23.80	-	-	-
1448	199.0970	17.7137	22.59	-	22.54	-	-	-	-	-
1449	199.1070	17.7147	22.07	-	-	-	-	-	-	-
1450	199.1080	17.7150	22.89	-	21.23	-	23.38	-	-	-
1451	199.1000	17.7162	22.17	-	21.84	-	-	-	-	-
1452	199.1300	17.7055	22.01	22.14	21.80	-	23.20	-	-	-
1453	199.1280	17.7041	22.46	-	-	-	23.01	22.35	-	-
1454	199.0640	17.7032	22.83	-	22.50	-	-	-	-	-
1455	199.0610	17.6994	22.51	21.75	22.00	-	-	22.22	-	-
1456	199.0550	17.6993	22.27	22.31	22.27	-	-	-	-	-
1457	199.1790	17.6788	22.37	21.71	22.69	-	-	-	-	-
1458	199.1760	17.6851	22.73	-	22.79	-	-	-	-	-
1459	199.1730	17.6780	22.03	-	22.26	-	-	-	-	-
1460	199.1700	17.6819	22.27	-	22.49	-	-	-	-	-
1461	199.1640	17.6859	22.53	21.80	22.64	-	-	-	-	-
1462	199.1630	17.6823	22.80	-	22.69	-	-	-	-	-
1463	199.1510	17.7194	22.54	22.75	21.84	-	-	-	-	-
1464	199.0740	17.6894	22.60	-	22.29	-	-	-	-	-
1465	199.0750	17.6870	22.20	-	22.40	-	-	-	-	-
1466	199.0820	17.6720	22.75	-	22.39	-	-	-	-	-
1467	199.0690	17.6681	22.84	21.60	22.80	-	-	-	-	-
1468	199.0610	17.6693	22.15	22.28	22.81	-	-	-	-	-
1469	199.0610	17.6705	23.09	-	22.59	-	-	-	-	-
1470	199.1510	17.6780	22.66	-	22.39	-	-	-	-	-
1471	199.1380	17.6671	22.92	-	22.57	-	-	-	-	-
1472	199.1590	17.6953	22.60	21.25	22.62	-	-	21.65	-	-
1473	199.1570	17.6931	22.44	-	22.25	-	-	-	-	-
1474	199.1490	17.6919	22.63	-	22.52	-	-	-	-	-
1475	199.1500	17.6995	22.27	-	22.34	-	-	-	-	-
1476	199.1470	17.7230	22.93	21.76	22.27	-	-	-	-	-
1477	199.1450	17.7159	22.34	22.37	21.92	-	-	-	-	-
1478	199.1450	17.7146	22.52	-	22.72	-	-	-	-	-
1479	199.1450	17.7134	22.64	-	22.36	-	-	-	-	-
1480	199.1400	17.7168	22.40	22.27	21.98	-	-	-	-	-
1481	199.1410	17.7181	22.74	21.26	22.21	-	-	-	-	-
1482	199.1370	17.7202	22.49	21.82	22.01	-	-	-	-	-
1483	199.1400	17.7246	22.34	-	22.64	-	-	-	-	-
1484	199.0900	17.7290	23.06	-	22.41	-	-	-	-	-
1485	199.0900	17.7279	22.47	21.55	21.79	-	-	-	-	-
1486	199.0890	17.7245	22.80	-	22.57	-	-	-	-	-
1487	199.0910	17.7239	22.33	22.31	22.35	-	-	-	-	-
1488	199.0810	17.7116	22.34	-	22.32	-	-	-	-	-
1489	199.0800	17.7104	22.72	-	22.57	-	-	-	-	-
1490	199.0770	17.7096	22.61	-	22.34	-	-	-	-	-
1491	199.0750	17.7267	22.71	-	21.91	-	-	-	-	-
1492	199.0850	17.7311	22.59	-	22.54	-	-	-	-	-
1493	199.0810	17.7294	22.51	-	22.70	-	-	-	-	-
1494	199.1020	17.6587	22.70	-	22.47	-	-	-	-	-
1495	199.0990	17.6585	22.08	-	22.63	-	-	-	-	-
1496	199.0890	17.6608	22.31	22.30	22.54	-	-	-	-	-
1497	199.0860	17.6559	22.67	-	22.76	-	-	-	-	-
1498	199.1100	17.6733	22.63	21.25	22.43	-	-	-	-	-
1499	199.1090	17.6762	22.57	21.22	22.11	-	-	-	-	-
1500	199.1250	17.6739	22.88	-	22.09	-	-	-	-	-
1501	199.1250	17.6694	23.00	21.60	22.12	-	-	-	-	-
1502	199.1280	17.7175	22.03	21.80	22.03	-	-	-	-	-
1503	199.1330	17.7144	22.70	-	22.44	-	-	-	-	-
1504	199.1340	17.6717	22.14	-	22.30	-	-	-	-	-
1505	199.1210	17.6774	22.91	-	22.87	-	-	-	-	-
1506	199.1180	17.6780	22.26	-	22.61	-	-	-	-	-
1507	199.1350	17.6992	22.43	-	22.21	-	-	-	-	-
1508	199.0800	17.6960	22.30	21.35	22.17	-	-	-	-	-
1509	199.0980	17.6938	22.44	-	22.14	-	-	-	-	-
1510	199.0970	17.6927	22.29	-	22.33	-	-	-	-	-
1511	199.0920	17.6944	22.31	-	22.57	-	-	-	-	-
1512	199.1220	17.7233	22.64	-	21.91	-	-	-	-	-
1513	199.1040	17.8946	22.25	22.19	23.03	22.76	-	-	-	-
1514	199.0420	17.9097	22.30	21.64	-	-	-	-	-	-
1515	199.1690	17.9459	22.76	21.28	-	-	-	-	-	-
1516	199.2390	17.8572	22.43	20.06	21.27	20.92	21.65	20.61	-	-
1517	199.1570	17.7762	23.00	21.81	22.50	-	-	-	-	-
1518	199.0790	17.7792	22.82	-	22.88	-	-	-	-	-
1519	199.1260	17.7601	22.55	21.56	21.79	-	-	-	-	-
1520	199.1350	17.7314	22.66	-	21.75	22.56	-	-	-	-
1521	199.0800	17.9321	-	-	21.99	22.86	-	-	-	-
1522	199.2470	17.7151	22.92	-	21.24	22.09	21.70	-	-	-
1523	199.0480	17.5783	22.48	-	21.39	22.18	-	-	-	-
1524	199.1330	17.7687	22.27	-	21.55	21.90	21.79	-	-	-
1525	198.9480	17.7832	22.43	-	-	22.35	-	-	-	-
1526	198.9650	17.6387	22.43	-	21.99	22.68	-	-	-	-
1527	199.1640	17.6463	22.13	-	-	22.61	-	-	-	-
1528	199.3370	17.8079	22.39	-	21.55	22.62	-	-	-	-
1529	199.2900	17.5957	22.78	-	21.75	22.13	-	-	-	-
1530	199.1100	17.6778	22.72	-	-	-	-	-	-	-
1531	199.1280	17.6551	22.71	-	-	-	-	-	-	-
1532	199.2200	17.6896	23.38	-	-	-	-	-	-	-
1533	199.2130	17.6811	22.93	-	-	-	-	-	-	-
1534	199.1960	17.6783	22.49	-	21.99	-	-	-	-	-
1535	199.1120	17.6614	22.85	-	-	-	-	-	-	-
1536	199.0900	17.6657	22.83	-	-	-	-	-	-	-
1537	199.1590	17.8140	22.20	-	22.31	-	-	-	-	-
1538	199.1520	17.8224	23.15	-	22.31	-	-	-	-	-
1539	199.1420	17.8461	23.65	-	21.99	-	-	-	-	-
1540	199.1060	17.8423	22.76	-	-	-	-	-	-	-
1541	199.1110	17.8265	22.32	-	-	-	-	-	-	-
1542	199.1310	17.8180	22.44	-	-	-	-	-	-	-
1543	199.1360	17.8073	-	-	22.31	-	-	-	-	-
1544	199.1230	17.8063	22.82	-	21.99	-	21.85	-	-	-
1545	199.1230	17.8036	23.38	-	21.99	-	-	-	-	-
1546	199.1160	17.8070	22.44	-	21.39	-	21.86	-	-	-
1547	199.1130	17.8075	23.28	-	22.31	-	-	-	-	-
1548	199.0810	17.8156	23.62	-	-	-	-	-	-	-
1549	199.0810	17.8179	22.74	-	-	-	-	-	-	-
1550	199.0860	17.8248	23.03	-	-	-	-	-	-	-
1551	199.0570	17.8311	22.85	-	21.99	-	-	-	-	-
1552	199.0600	17.8430	22.14	-	21.99	-	-	-	-	-
1553	199.0310	17.8537	-	-	22.31	22.14	-	-	-	-
1554	199.0960	17.7290	22.61	-	-	-	-	-	-	-
1555	199.0980	17.7275	22.89	-	-	-	-	-	-	-
1556	199.0960	17.7260	22.68	-	21.99	-	-	-	-	-
1557	199.0790	17.7233	22.67	-	21.99	-	-	-	-	-
1558	199.0770	17.7216	22.63	-	-	-	-	-	-	-
1559	199.1060	17.6873	22.44	-	-	-	-	-	-	-
1560	199.1250	17.6874	22.99	-	-	-	-	-	-	-
1561	199.1200	17.6924	22.39	-	21.55	-	-	-	-	-
1562	199.1170	17.6923	22.50	-	21.99	-	-	-	-	-
1563	199.0980	17.6801	22.33	-	-	-	-	-	-	-
1564	199.0910	17.6928	22.81	-	-	-	-	-	-	-
1565	199.1050	17.6903	22.19	-	-	-	-	-	-	-
1566	199.1050	17.6823	22.39	-	21.75	-	-	-	-	-
1567	199.0690	17.6982	22.69	-	21.99	-	-	-	-	-
1568	199.0890	17.7006	22.44	-	21.99	-	-	-	-	-
1569	199.0930	17.7013	22.44	-	21.99	-	-	-	-	-
1570	199.1290	17.6662	23.12	-	-	-	-	-	-	-
1571	199.1240	17.6635	22.74	-	-	-	-	-	-	-
1572	199.1220	17.6662	23.01	-	21.99	-	-	-	-	-
1573	199.1230	17.6788	22.74	-	-	-	-	-	-	-
1574	199.1240	17.6815	22.82	-	-	-	-	-	-	-
1575	199.1410	17.6836	23.02	-	-	-	-	-	-	-
1576	199.1510	17.6824	22.33	-	-	-	-	-	-	-
1577	199.1330	17.6698	23.44	-	21.99	-	-	-	-	-
1578	199.1220	17.6752	22.72	-	21.99	-	-	-	-	-
1579	199.1150	17.6662	23.05	-	-	-	-	-	-	-
1580	199.1130	17.6808	22.62	-	-	-	-	-	-	-
1581	198.9800	17.6506	22.74	-	-	-	-	-	-	-
1582	199.0210	17.6593	22.62	-	-	-	-	-	-	-
1583	199.0360	17.6710	23.46	-	-	-	-	-	-	-
1584	199.0340	17.6789	22.71	-	-	-	-	-	-	-
1585	199.0290	17.6903	22.72	-	-	-	-	-	-	-
1586	199.2400	17.6532	22.65	-	-	-	-	-	-	-
1587	199.1850	17.6468	22.91	-	-	-	-	-	-	-
1588	199.1850	17.6541	23.16	-	-	-	-	-	-	-
1589	198.9920	17.7075	22.36	-	-	-	-	-	-	-
1590	199.0390	17.6905	22.81	-	-	-	-	-	-	-
1591	199.0480	17.6969	22.95	-	-	-	-	-	-	-
1592	199.0410	17.7100	22.91	-	-	-	-	-	-	-
1593	199.0380	17.7229	22.66	-	-	-	-	-	-	-
1594	199.0320	17.7215	22.63	-	-	-	-	-	-	-
1595	199.0030	17.7202	23.00	-	-	-	-	-	-	-
1596	199.0150	17.7228	22.96	-	-	-	-	-	-	-
1597	199.0560	17.7280	22.49	-	-	-	-	-	-	-
1598	199.0600	17.7254	22.85	-	-	-	-	-	-	-
1599	199.0570	17.7214	22.36	-	-	-	-	-	-	-
1600	199.0500	17.7213	22.55	-	-	-	-	-	-	-
1601	199.0490	17.7219	22.71	-	-	-	-	-	-	-
1602	199.0490	17.7226	23.21	-	-	-	-	-	-	-
1603	199.0480	17.7237	22.98	-	-	-	-	-	-	-
1604	199.0620	17.7177	22.80	-	-	-	-	-	-	-
1605	199.0740	17.7143	22.27	-	-	-	-	-	-	-
1606	199.0720	17.7044	21.91	-	-	-	-	-	-	-
1607	199.0730	17.7080	22.93	-	-	-	-	-	-	-
1608	199.0610	17.7157	22.48	-	-	-	-	-	-	-
1609	199.0580	17.7119	23.04	-	-	-	-	-	-	-
1610	199.0530	17.7076	22.34	-	-	-	-	-	-	-
1611	199.0660	17.7049	22.44	-	-	-	-	-	-	-
1612	199.0690	17.7237	22.69	-	-	-	-	-	-	-
1613	199.0260	17.6685	22.86	-	-	-	-	-	-	-
1614	199.1940	17.7221	22.96	-	-	23.79	-	-	-	-
1615	199.1930	17.7231	22.70	-	-	-	-	-	-	-
1616	199.1770	17.7238	22.85	-	-	-	-	-	-	-
1617	199.1780	17.7105	22.55	-	-	-	-	-	-	-
1618	199.2040	17.7138	23.04	-	-	-	-	-	-	-
1619	199.2090	17.7025	23.22	-	-	-	-	-	-	-
1620	199.1860	17.7081	22.33	-	-	-	-	-	-	-
1621	199.1740	17.7221	22.63	-	-	-	-	-	-	-
1622	199.1630	17.7192	22.62	-	-	-	-	-	-	-
1623	199.1600	17.7151	22.32	-	-	-	-	-	-	-
1624	199.1640	17.7147	23.09	-	-	-	-	-	-	-
1625	199.1640	17.7124	22.83	-	-	-	-	-	-	-
1626	199.1560	17.7126	22.47	-	-	-	-	-	-	-
1627	199.1570	17.7087	22.84	-	-	-	-	-	-	-
1628	199.1570	17.7038	22.49	-	-	-	-	-	-	-
1629	199.1600	17.7000	22.40	-	-	-	-	-	-	-
1630	199.1660	17.7018	22.92	-	-	23.05	-	-	-	-
1631	199.0570	17.6765	22.73	-	-	-	-	-	-	-
1632	199.0620	17.6758	22.38	-	-	-	-	-	-	-
1633	199.0670	17.6742	22.56	-	-	-	-	-	-	-
1634	199.0520	17.6860	22.59	-	-	22.42	-	-	-	-
1635	199.0690	17.6941	22.40	-	-	-	-	-	-	-
1636	199.0710	17.6970	22.79	-	-	-	-	-	-	-
1637	199.0590	17.6973	22.65	-	-	-	-	-	-	-
1638	199.1560	17.6559	22.93	-	-	-	-	-	-	-
1639	199.1610	17.6533	22.74	-	-	-	-	-	-	-
1640	199.1490	17.6749	22.44	-	-	-	-	-	-	-
1641	199.1450	17.6754	22.42	-	-	-	-	-	-	-
1642	199.0700	17.7003	22.44	-	-	-	-	-	-	-
1643	199.0490	17.7130	23.17	-	-	-	-	-	-	-
1644	199.0370	17.7017	23.04	-	-	-	-	-	-	-
1645	199.1810	17.6807	22.58	-	-	-	-	-	-	-
1646	199.1680	17.6834	22.45	-	-	-	-	-	-	-
1647	199.1680	17.7275	22.38	-	-	-	-	-	-	-
1648	199.1580	17.7259	22.71	-	-	-	-	-	-	-
1649	199.1520	17.7233	22.60	-	-	-	-	-	-	-
1650	199.1510	17.7078	22.80	-	-	-	-	-	-	-
1651	199.0730	17.6855	22.55	-	-	-	-	-	-	-
1652	199.0800	17.6837	22.16	-	-	-	-	-	-	-
1653	199.0770	17.6734	22.44	-	-	-	-	-	-	-
1654	199.0830	17.6728	22.98	-	-	-	-	-	-	-
1655	199.0780	17.6696	22.54	-	-	-	-	-	-	-
1656	199.0740	17.6666	22.88	-	-	-	-	-	-	-
1657	199.0630	17.6726	22.46	-	-	-	-	-	-	-
1658	199.0650	17.6758	22.89	-	-	-	-	-	-	-
1659	199.0540	17.6690	22.18	-	-	-	-	-	-	-
1660	199.0510	17.6672	22.65	-	-	-	-	-	-	-
1661	199.0490	17.6724	22.86	-	-	-	-	-	-	-
1662	199.1420	17.6773	22.64	-	-	-	-	-	-	-
1663	199.1360	17.6775	22.92	-	-	-	-	-	-	-
1664	199.1360	17.6761	22.82	-	-	-	-	-	-	-
1665	199.1390	17.6741	22.91	-	-	-	-	-	-	-
1666	199.1400	17.6759	23.11	-	-	-	-	-	-	-
1667	199.1670	17.6890	22.83	-	-	-	-	-	-	-
1668	199.1680	17.6872	22.57	-	-	-	-	-	-	-
1669	199.1570	17.6916	23.33	-	-	-	-	-	-	-
1670	199.1520	17.7037	22.55	-	-	22.97	-	-	-	-
1671	199.1470	17.7029	22.25	-	-	-	-	-	-	-
1672	199.1450	17.7057	22.34	-	-	-	-	-	-	-
1673	199.1440	17.7073	22.76	-	-	-	-	-	-	-
1674	199.1460	17.6971	22.19	-	-	-	-	-	-	-
1675	199.1490	17.6849	22.31	-	-	-	-	-	-	-
1676	199.1430	17.6853	22.39	-	-	-	-	-	-	-
1677	199.1400	17.6906	22.41	-	-	-	-	-	-	-
1678	199.1280	17.6881	22.61	-	-	-	-	-	-	-
1679	199.1480	17.7243	22.84	-	-	-	-	-	-	-
1680	199.1480	17.7182	22.92	-	-	-	-	-	-	-
1681	199.1400	17.7150	22.35	-	-	-	-	-	-	-
1682	199.1430	17.7236	22.40	-	-	-	-	-	-	-
1683	199.1400	17.7281	22.79	-	-	-	-	-	-	-
1684	199.1440	17.7303	22.45	-	-	23.23	-	-	-	-
1685	199.1360	17.7088	22.60	-	-	-	-	-	-	-
1686	199.0890	17.7264	22.85	-	-	-	-	-	-	-
1687	199.0890	17.7165	22.40	-	-	-	-	-	-	-
1688	199.0890	17.7133	22.34	-	-	22.16	-	-	-	-
1689	199.0840	17.7136	22.36	-	-	-	-	-	-	-
1690	199.0820	17.7139	22.86	-	-	-	-	-	-	-
1691	199.0800	17.7216	22.76	-	-	-	-	-	-	-
1692	199.0810	17.7211	22.87	-	-	-	-	-	-	-
1693	199.1080	17.6585	22.50	-	-	-	-	-	-	-
1694	199.1060	17.6568	22.71	-	-	-	-	-	-	-
1695	199.0690	17.6556	22.60	-	-	-	-	-	-	-
1696	199.0970	17.6727	22.26	-	-	-	-	-	-	-
1697	199.1000	17.6729	22.45	-	-	-	-	-	-	-
1698	199.1060	17.6761	22.94	-	-	-	-	-	-	-
1699	199.0720	17.6777	22.38	-	-	-	-	-	-	-
1700	199.0790	17.6647	23.09	-	-	-	-	-	-	-
1701	199.1070	17.6631	22.70	-	-	-	-	-	-	-
1702	199.1190	17.6628	22.47	-	-	-	-	-	-	-
1703	199.1130	17.6676	22.51	-	-	-	-	-	-	-
1704	199.1120	17.6702	22.74	-	-	-	-	-	-	-
1705	199.1050	17.6716	22.68	-	-	-	-	-	-	-
1706	199.1270	17.7286	22.70	-	-	-	-	-	-	-
1707	199.1230	17.6593	23.42	-	-	-	-	-	-	-
1708	199.1070	17.6792	22.84	-	-	-	-	-	-	-
1709	199.0740	17.6923	22.53	-	-	-	-	-	-	-
1710	199.0780	17.6932	22.80	-	-	-	-	-	-	-
1711	199.0920	17.6868	22.42	-	-	-	-	-	-	-
1712	199.0940	17.6855	22.33	-	-	-	-	-	-	-
1713	199.0970	17.6865	22.72	-	-	-	-	-	-	-
1714	199.1010	17.6817	22.68	-	-	-	-	-	-	-
1715	199.0990	17.6819	22.11	-	-	-	-	-	-	-
1716	199.0980	17.6822	22.47	-	-	-	-	-	-	-
1717	199.1330	17.6771	22.57	-	-	-	-	-	-	-
1718	199.1150	17.7118	22.24	-	-	-	-	-	-	-
1719	199.1170	17.7126	22.69	-	-	-	-	-	-	-
1720	199.1140	17.6820	22.43	-	-	-	-	-	-	-
1721	199.1280	17.6920	22.51	-	-	-	-	-	-	-
1722	199.0950	17.6983	22.28	-	-	-	-	-	-	-
1723	199.0940	17.6955	22.57	-	-	-	-	-	-	-
1724	199.0970	17.6960	22.33	-	-	-	-	-	-	-
1725	199.1260	17.7110	22.30	-	-	-	-	-	-	-
1726	199.0670	17.9303	23.14	-	-	-	-	-	-	-
1727	199.1790	17.8356	22.72	-	-	21.74	-	-	-	-
1728	199.1780	17.8449	23.41	-	-	-	-	-	-	-
1729	199.2060	17.8436	22.17	-	-	-	-	-	-	-
1730	199.2880	17.8303	22.86	-	-	21.41	-	-	-	-
1731	198.9700	17.5968	22.36	-	-	-	-	-	-	-
1732	199.1670	17.7655	22.41	-	-	-	-	-	-	-
1733	199.2010	17.7697	22.54	-	-	-	-	-	-	-
1734	199.1920	17.7668	22.62	-	-	-	-	-	-	-
1735	199.1700	17.7585	22.99	-	-	-	-	-	-	-
1736	199.1530	17.7559	22.21	-	-	-	-	-	-	-
1737	199.1890	17.7394	22.56	-	-	-	-	-	-	-
1738	199.1710	17.7399	22.37	-	-	-	-	-	-	-
1739	199.1600	17.7495	22.58	-	-	-	-	-	-	-
1740	199.1540	17.7505	22.06	-	-	-	-	-	-	-
1741	199.1570	17.7468	22.19	-	-	-	-	-	-	-
1742	199.1560	17.7337	22.26	-	-	-	-	-	-	-
1743	199.1220	17.7762	21.96	-	-	-	-	-	-	-
1744	199.1380	17.7649	22.86	-	-	-	-	-	-	-
1745	199.1110	17.7568	22.67	-	-	-	-	-	-	-
1746	199.1060	17.7640	22.06	-	-	-	-	-	-	-
1747	199.1080	17.7656	22.88	-	-	-	-	-	-	-
1748	199.0980	17.7450	22.53	-	-	-	-	-	-	-
1749	199.0960	17.7428	22.32	-	-	-	-	-	-	-
1750	199.0890	17.7436	22.57	-	-	-	-	-	-	-
1751	199.0940	17.7632	23.60	-	-	-	-	-	-	-
1752	199.1330	17.7581	22.57	-	-	-	-	-	-	-
1753	199.1250	17.7595	22.62	-	-	-	-	-	-	-
1754	199.1190	17.7498	22.77	-	-	-	-	-	-	-
1755	199.1210	17.7470	22.70	-	-	-	-	-	-	-
1756	199.0990	17.7403	22.69	-	-	-	-	-	-	-
1757	199.1270	17.7392	23.18	-	-	-	-	-	-	-
1758	199.1280	17.7653	23.12	-	-	21.09	-	-	-	-
1759	199.1260	17.7654	23.18	-	-	-	-	-	-	-
1760	199.1210	17.7632	22.45	-	-	-	-	-	-	-
1761	199.1170	17.7647	22.78	-	-	-	-	-	-	-
1762	199.1130	17.7806	22.93	-	-	-	-	-	-	-
1763	199.1310	17.7826	22.57	-	-	-	-	-	-	-
1764	199.0770	17.7479	23.05	-	-	-	-	-	-	-
1765	199.0810	17.7500	22.65	-	-	-	-	-	-	-
1766	199.1030	17.7932	22.26	-	-	-	-	-	-	-
1767	199.0650	17.7832	23.23	-	-	22.86	-	-	-	-
1768	199.0560	17.7896	23.75	-	-	-	-	-	-	-
1769	199.0610	17.7721	22.94	-	-	-	-	-	-	-
1770	199.0660	17.7585	23.20	-	-	22.08	-	-	-	-
1771	199.0670	17.7539	23.19	-	-	-	-	-	-	-
1772	199.0630	17.7545	23.02	-	-	-	-	-	-	-
1773	199.0620	17.7471	22.50	-	-	21.20	-	-	-	-
1774	199.0480	17.7538	23.19	-	-	-	-	-	-	-
1775	199.0500	17.7574	22.66	-	-	-	-	-	-	-
1776	199.0300	17.7715	22.68	-	-	22.15	-	-	-	-
1777	198.9890	17.7870	22.26	-	-	-	-	-	-	-
1778	199.0370	17.7974	23.19	-	-	22.79	-	-	-	-
1779	198.9850	17.7683	23.14	-	-	-	-	-	-	-
1780	199.0040	17.7544	22.81	-	-	-	-	-	-	-
1781	198.9880	17.7560	23.23	-	-	-	-	-	-	-
1782	198.9350	17.7324	23.06	-	-	-	-	-	-	-
1783	199.0110	17.7417	22.15	-	-	-	-	-	-	-
1784	199.0680	17.7443	23.12	-	-	-	-	-	-	-
1785	199.0660	17.7348	22.82	-	-	-	-	-	-	-
1786	199.0460	17.7358	23.31	-	-	-	-	-	-	-
1787	199.0360	17.7264	23.22	-	-	-	-	-	-	-
1788	199.0350	17.7266	22.68	-	-	-	-	-	-	-
1789	199.0330	17.7270	23.33	-	-	-	-	-	-	-
1790	198.9350	17.6993	22.65	-	-	-	-	-	-	-
1791	199.0180	17.6208	22.59	-	-	22.80	-	-	-	-
1792	199.0560	17.6450	22.47	-	-	-	-	-	-	-
1793	199.0870	17.6037	22.93	-	-	-	-	-	-	-
1794	199.0390	17.6122	23.07	-	-	-	-	-	-	-
1795	199.0370	17.6201	22.32	-	-	-	-	-	-	-
1796	199.0290	17.6127	-	-	-	22.82	-	-	-	-
1797	199.1470	17.6481	22.77	-	-	-	-	-	-	-
1798	199.1460	17.6500	22.68	-	-	-	-	-	-	-
1799	199.1410	17.6521	22.72	-	-	-	-	-	-	-
1800	199.1190	17.6495	22.95	-	-	-	-	-	-	-
1801	199.1100	17.6503	22.71	-	-	-	-	-	-	-
1802	199.1250	17.6450	22.87	-	-	-	-	-	-	-
1803	199.1460	17.6337	23.05	-	-	-	-	-	-	-
1804	199.1580	17.6416	23.59	-	-	-	-	-	-	-
1805	199.1610	17.6423	22.37	-	-	-	-	-	-	-
1806	199.1600	17.6338	22.59	-	-	-	-	-	-	-
1807	199.1530	17.6242	22.86	-	-	-	-	-	-	-
1808	199.1170	17.6194	22.84	-	-	-	-	-	-	-
1809	199.1140	17.6324	22.76	-	-	-	-	-	-	-
1810	199.1170	17.6318	22.85	-	-	-	-	-	-	-
1811	199.1280	17.6331	22.82	-	-	-	-	-	-	-
1812	199.1300	17.6406	22.81	-	-	-	-	-	-	-
1813	199.1170	17.6446	22.90	-	-	-	-	-	-	-
1814	199.1490	17.6320	23.08	-	-	-	-	-	-	-
1815	199.1410	17.6273	23.01	-	-	-	-	-	-	-
1816	199.1870	17.6365	22.90	-	-	-	-	-	-	-
1817	199.2470	17.6160	22.65	-	-	-	-	-	-	-
1818	199.2330	17.6253	22.83	-	-	22.88	-	-	-	-
1819	199.1670	17.6140	22.50	-	-	-	-	-	-	-
1820	199.1030	17.6134	23.49	-	-	-	-	-	-	-
1821	199.1540	17.6050	23.11	-	-	-	-	-	-	-
1822	199.1450	17.5959	23.04	-	-	-	-	-	-	-
1823	199.1370	17.5930	22.96	-	-	-	-	-	-	-
1824	199.1230	17.6031	23.08	-	-	-	-	-	-	-
1825	199.1270	17.5862	23.19	-	-	-	-	-	-	-
1826	199.0220	17.6165	22.83	-	-	-	-	-	-	-
1827	199.0330	17.5927	22.70	-	-	-	-	-	-	-
1828	199.0470	17.5905	23.04	-	-	-	-	-	-	-
1829	199.0680	17.5979	22.65	-	-	-	-	-	-	-
1830	198.9580	17.5676	22.76	-	-	-	-	-	-	-
1831	198.9560	17.5572	22.47	-	-	-	-	-	-	-
1832	198.9790	17.5853	23.09	-	-	-	-	-	-	-
1833	199.0020	17.5333	22.60	-	-	-	-	-	-	-
1834	199.0380	17.5359	22.91	-	-	-	-	-	-	-
1835	199.0300	17.5381	23.16	-	-	-	-	-	-	-
1836	199.0300	17.5273	23.07	-	-	-	-	-	-	-
1837	199.0350	17.5113	21.97	-	-	-	-	-	-	-
1838	199.0460	17.5140	22.75	-	-	-	-	-	-	-
1839	199.0760	17.5469	22.60	-	-	-	-	-	-	-
1840	199.1070	17.5364	22.52	-	-	21.81	-	-	-	-
1841	199.1320	17.5072	23.01	-	-	-	-	-	-	-
1842	199.1680	17.5177	22.87	-	-	-	-	-	-	-
1843	199.1980	17.5597	22.65	-	-	-	-	-	-	-
1844	199.0520	17.6245	-	-	-	22.81	-	-	-	-
1845	198.9250	17.6846	23.48	-	-	-	-	-	-	-
1846	199.3020	17.7894	22.92	-	-	-	-	-	-	-
1847	199.2750	17.7692	23.17	-	-	-	-	-	-	-
1848	199.2980	17.6895	22.24	-	-	21.89	-	-	-	-
1849	199.1030	17.7354	22.37	-	-	-	-	-	-	-
1850	199.1020	17.7370	22.39	-	-	-	-	-	-	-
1851	199.0750	17.7305	22.30	-	-	-	-	-	-	-
1852	199.1310	17.7324	22.45	-	-	-	-	-	-	-
1853	199.1240	17.7360	22.81	-	-	-	-	-	-	-
1854	199.1230	17.7396	22.65	-	-	-	-	-	-	-
1855	199.1140	17.7405	22.43	-	-	-	-	-	-	-
1856	199.1140	17.7392	22.34	-	-	-	-	-	-	-
1857	199.1160	17.7337	22.53	-	-	-	-	-	-	-
1858	199.0990	17.7320	22.49	-	-	-	-	-	-	-
1859	199.0870	17.7370	22.60	-	-	-	-	-	-	-
1860	199.1010	17.7269	22.58	-	-	-	-	-	-	-
1861	199.1270	17.7217	23.22	-	-	-	-	-	-	-
1862	199.1210	17.7318	22.26	-	-	-	-	-	-	-
1863	199.1170	17.7300	22.75	-	-	-	-	-	-	-
1864	199.1190	17.7282	22.65	-	-	-	-	-	-	-
1865	199.1150	17.7305	22.89	-	-	-	-	-	-	-
1866	199.1150	17.7206	22.54	-	-	-	-	-	-	-
1867	199.1110	17.7188	22.29	-	-	-	-	-	-	-
1868	199.0950	17.7212	22.67	-	-	21.64	-	-	-	-
1869	199.0890	17.7196	22.77	-	-	-	-	-	-	-
1870	199.2727	17.7020	-	-	-	23.35	-	-	-	-
1871	199.1180	17.7271	22.45	-	-	-	-	-	-	-

